Radiation from a gluon-gluino colour-singlet dipole at N$^3$LO

We compute the quantum chromodynamics (QCD) corrections to the decay of a neutralino to gluinos and partons at next-to-next-to-next-to-leading order (N$^3$LO) in the strong coupling constant $\alpha_s$, integrated separately over the phase-space of two, three, four or five particles in the final state. The resulting matrix elements are related to the quark-gluon antenna functions, completing the set of integrated antenna functions in final-final kinematics required for the extension of the antenna subtraction scheme to N$^3$LO. For a model with massless partons (quarks and gluons) and an arbitrary number of adjoint fermions, we obtained the following new results to $\mathcal{O}(\alpha_s^3)$: the inclusive cross section for the decay of a neutralino, the renormalization of the effective coupling of a neutralino to a gluino and gluon(s), the gluino collinear anomalous dimension, the gluino contribution to the parton collinear anomalous dimensions and the neutralino-gluino-gluon(s) vertex form factors. A special case of this model is the $\mathcal{N}=1$ super Yang-Mills theory, where we can relate some of our findings to known results.

==> anc/NXg.inc <==
***
*** Ancillary files for:
***   Radiation from a gluon-gluino colour-singlet dipole at N$^3$LO
***    x. Chen, P. Jakub\v{c}\'{i}k, M. Marcoli, G. Stagnitto
***
*** [X_I_k_l1xl2] is the N$^k$LO contribution to N->xg,
*** with partonic final state I and l1xl2 loop configuration.
***
*** In addition, the $\Delta$-terms are denoted as:
*** [Delta_X_I_k_l1xl2], see Section 4 in the paper
***
*** Notation:
***  x = gluino
***  g = gluon
***  q = quark
***  qb = anti-quark
***  p = 'prime', used to denote different-flavour fermions
***

id  [X_xg_1] = ( + NF * ( 1/3*eps^-1 )

       + N * (  - 2*eps^-2 - 10/3*eps^-1 + 7/6*Pi^2 - 2*eps + 14/3*eps*zeta3
          - 6*eps^2 - 73/720*eps^2*Pi^4 - 14*eps^3 + 7/6*eps^3*Pi^2 + 62/5*
         eps^3*zeta5 - 49/18*eps^3*zeta3*Pi^2 - 30*eps^4 + 7/2*eps^4*Pi^2 - 
         437/60480*eps^4*Pi^6 + 14/3*eps^4*zeta3 - 49/9*eps^4*zeta3^2 )

       + N*Ng * ( 1/3*eps^-1 ));

id  [X_xqqb_1] = ( + NF * (  - 1 - 1/3*eps^-1 - 3*eps + 7/36*eps*Pi^2 - 9*
         eps^2 + 7/12*eps^2*Pi^2 + 25/9*eps^2*zeta3 - 27*eps^3 + 7/4*eps^3*
         Pi^2 + 71/4320*eps^3*Pi^4 + 25/3*eps^3*zeta3 - 81*eps^4 + 21/4*eps^4*
         Pi^2 + 71/1440*eps^4*Pi^4 + 241/15*eps^4*zeta5 + 25*eps^4*zeta3 - 175/
         108*eps^4*zeta3*Pi^2 ));

id  [X_xxx_1] = ( + [Ng-1]^-1 * ( [X_xxpxp_1] )

       + [Delta_X_xxx_1]);

id  [X_xxpxp_1] = ( + N*[Ng-1] * (  - 1 - 1/3*eps^-1 - 3*eps + 7/36*eps*Pi^2
          - 9*eps^2 + 7/12*eps^2*Pi^2 + 25/9*eps^2*zeta3 - 27*eps^3 + 7/4*
         eps^3*Pi^2 + 71/4320*eps^3*Pi^4 + 25/3*eps^3*zeta3 - 81*eps^4 + 21/4*
         eps^4*Pi^2 + 71/1440*eps^4*Pi^4 + 241/15*eps^4*zeta5 + 25*eps^4*zeta3
          - 175/108*eps^4*zeta3*Pi^2 ));

id  [X_xgg_1] = ( + N * ( 34/3 + 2*eps^-2 + 10/3*eps^-1 - 7/6*Pi^2 + 209/6*eps
          - 35/18*eps*Pi^2 - 50/3*eps*zeta3 + 421/4*eps^2 - 119/18*eps^2*Pi^2
          - 71/720*eps^2*Pi^4 - 250/9*eps^2*zeta3 + 2531/8*eps^3 - 1463/72*
         eps^3*Pi^2 - 71/432*eps^3*Pi^4 - 482/5*eps^3*zeta5 - 850/9*eps^3*
         zeta3 + 175/18*eps^3*zeta3*Pi^2 + 15193/16*eps^4 - 2947/48*eps^4*Pi^2
          - 1207/2160*eps^4*Pi^4 - 4027/60480*eps^4*Pi^6 - 482/3*eps^4*zeta5
          - 5225/18*eps^4*zeta3 + 875/54*eps^4*zeta3*Pi^2 + 625/9*eps^4*
         zeta3^2 ));

id  [X_xg_2_1x1] = ( + NF^2 * ( 1/36*eps^-2 )

       + N*NF * (  - 1/3 - 1/3*eps^-3 - 5/9*eps^-2 + 7/36*eps^-1*Pi^2 + 7/9*
         zeta3 - eps - 73/4320*eps*Pi^4 - 7/3*eps^2 + 7/36*eps^2*Pi^2 + 31/15*
         eps^2*zeta5 - 49/108*eps^2*zeta3*Pi^2 - 5*eps^3 + 7/12*eps^3*Pi^2 - 
         437/362880*eps^3*Pi^6 + 7/9*eps^3*zeta3 - 49/54*eps^3*zeta3^2 )

       + N*NF*Ng * ( 1/18*eps^-2 )

       + N^2 * ( 28/3 + eps^-4 + 10/3*eps^-3 + 25/9*eps^-2 - 1/6*eps^-2*Pi^2
          + 2*eps^-1 - 35/18*eps^-1*Pi^2 - 14/3*eps^-1*zeta3 - 7/120*Pi^4 - 70/
         9*zeta3 + 24*eps - 1/3*eps*Pi^2 + 73/432*eps*Pi^4 - 62/5*eps*zeta5 + 
         7/9*eps*zeta3*Pi^2 + 163/3*eps^2 - 53/18*eps^2*Pi^2 - 31/3024*eps^2*
         Pi^6 - 62/3*eps^2*zeta5 - 28/3*eps^2*zeta3 + 245/54*eps^2*zeta3*Pi^2
          + 98/9*eps^2*zeta3^2 + 50*eps^3 - 35/6*eps^3*Pi^2 + 437/36288*eps^3*
         Pi^6 - 70/9*eps^3*zeta3 + 245/27*eps^3*zeta3^2 )

       + N^2*Ng * (  - 1/3 - 1/3*eps^-3 - 5/9*eps^-2 + 7/36*eps^-1*Pi^2 + 7/9*
         zeta3 - eps - 73/4320*eps*Pi^4 - 7/3*eps^2 + 7/36*eps^2*Pi^2 + 31/15*
         eps^2*zeta5 - 49/108*eps^2*zeta3*Pi^2 - 5*eps^3 + 7/12*eps^3*Pi^2 - 
         437/362880*eps^3*Pi^6 + 7/9*eps^3*zeta3 - 49/54*eps^3*zeta3^2 )

       + N^2*Ng^2 * ( 1/36*eps^-2 ));

id  [X_xg_2_2x0] = ( + N^-1*NF * (  - 1/8*eps^-1 )

       + NF^2 * ( 1/12*eps^-2 )

       + N*NF * (  - 3053/1296 - 5/6*eps^-3 - 41/36*eps^-2 + 55/54*eps^-1 + 2/
         9*eps^-1*Pi^2 - 65/108*Pi^2 + 5/9*zeta3 - 79361/7776*eps - 205/1296*
         eps*Pi^2 + 43/480*eps*Pi^4 - 80/27*eps*zeta3 - 1631345/46656*eps^2 + 
         25937/7776*eps^2*Pi^2 + 101/432*eps^2*Pi^4 - 43/15*eps^2*zeta5 - 131/
         162*eps^2*zeta3 + 269/108*eps^2*zeta3*Pi^2 - 15*eps^3 + 7/4*eps^3*
         Pi^2 - 437/120960*eps^3*Pi^6 + 7/3*eps^3*zeta3 - 49/18*eps^3*zeta3^2
          )

       + N*NF*Ng * ( 1/6*eps^-2 )

       + N^2 * ( 21923/1296 + eps^-4 + 73/12*eps^-3 + 143/36*eps^-2 - 25/12*
         eps^-2*Pi^2 - 781/216*eps^-1 - 133/72*eps^-1*Pi^2 - 25/6*eps^-1*zeta3
          + 997/216*Pi^2 + 31/40*Pi^4 - 253/18*zeta3 + 519827/7776*eps + 937/
         1296*eps*Pi^2 - 21/20*eps*Pi^4 + 71/10*eps*zeta5 - 845/54*eps*zeta3
          + 323/36*eps*zeta3*Pi^2 + 10159787/46656*eps^2 - 172967/7776*eps^2*
         Pi^2 - 14591/4320*eps^2*Pi^4 + 491/10080*eps^2*Pi^6 - 751/30*eps^2*
         zeta5 - 21085/162*eps^2*zeta3 + 185/54*eps^2*zeta3*Pi^2 + 901/18*
         eps^2*zeta3^2 + 105*eps^3 - 49/4*eps^3*Pi^2 + 437/17280*eps^3*Pi^6 - 
         49/3*eps^3*zeta3 + 343/18*eps^3*zeta3^2 )

       + N^2*Ng * (  - 3053/1296 - 5/6*eps^-3 - 41/36*eps^-2 + 247/216*eps^-1
          + 2/9*eps^-1*Pi^2 - 65/108*Pi^2 + 5/9*zeta3 - 79361/7776*eps - 205/
         1296*eps*Pi^2 + 43/480*eps*Pi^4 - 80/27*eps*zeta3 - 1631345/46656*
         eps^2 + 25937/7776*eps^2*Pi^2 + 101/432*eps^2*Pi^4 - 43/15*eps^2*
         zeta5 - 131/162*eps^2*zeta3 + 269/108*eps^2*zeta3*Pi^2 - 15*eps^3 + 7/
         4*eps^3*Pi^2 - 437/120960*eps^3*Pi^6 + 7/3*eps^3*zeta3 - 49/18*eps^3*
         zeta3^2 )

       + N^2*Ng^2 * ( 1/12*eps^-2 ));

id  [X_xqqb_2] = ( + N^-1*NF * (  - 1670/81 - 1/6*eps^-3 - 35/36*eps^-2 - 509/
         108*eps^-1 + 1/4*eps^-1*Pi^2 + 35/24*Pi^2 + 31/9*zeta3 - 20936/243*
         eps + 509/72*eps*Pi^2 - 41/720*eps*Pi^4 + 1085/54*eps*zeta3 - 256760/
         729*eps^2 + 835/27*eps^2*Pi^2 - 287/864*eps^2*Pi^4 + 511/15*eps^2*
         zeta5 + 15779/162*eps^2*zeta3 - 31/6*eps^2*zeta3*Pi^2 )

       + NF^2 * ( 91/81 - 1/9*eps^-2 - 1/27*Pi^2 + 602/81*eps - 11/18*eps*Pi^2
          - 4/9*eps*zeta3 + 27442/729*eps^2 - 95/27*eps^2*Pi^2 + 317/6480*
         eps^2*Pi^4 - 74/9*eps^2*zeta3 - 54*eps^3 + 7/2*eps^3*Pi^2 + 71/2160*
         eps^3*Pi^4 + 482/45*eps^3*zeta5 + 50/3*eps^3*zeta3 - 175/162*eps^3*
         zeta3*Pi^2 )

       + N*NF * ( 9215/216 + 2/3*eps^-3 + 67/18*eps^-2 + 326/27*eps^-1 - 8/9*
         eps^-1*Pi^2 - 275/72*Pi^2 - 94/9*zeta3 + 612779/3888*eps - 8605/648*
         eps*Pi^2 + 41/180*eps*Pi^4 - 2707/54*eps*zeta3 + 4644205/7776*eps^2
          - 195637/3888*eps^2*Pi^2 + 15511/25920*eps^2*Pi^4 - 1294/15*eps^2*
         zeta5 - 14818/81*eps^2*zeta3 + 391/27*eps^2*zeta3*Pi^2 + 837/2*eps^3
          - 217/8*eps^3*Pi^2 - 2201/8640*eps^3*Pi^4 - 7471/90*eps^3*zeta5 - 
         775/6*eps^3*zeta3 + 5425/648*eps^3*zeta3*Pi^2 )

       + N*NF*Ng * ( 91/81 - 1/9*eps^-2 - 1/27*Pi^2 + 602/81*eps - 11/18*eps*
         Pi^2 - 4/9*eps*zeta3 + 27442/729*eps^2 - 95/27*eps^2*Pi^2 + 317/6480*
         eps^2*Pi^4 - 74/9*eps^2*zeta3 - 54*eps^3 + 7/2*eps^3*Pi^2 + 71/2160*
         eps^3*Pi^4 + 482/45*eps^3*zeta5 + 50/3*eps^3*zeta3 - 175/162*eps^3*
         zeta3*Pi^2 ));

id  [X_xxx_2] = ( + [Ng-1]^-1 * ( [X_xxpxp_2] )

       + [Delta_X_xxx_2]);

id  [X_xxpxp_2] = ( + N*NF*[Ng-1] * ( 91/81 - 1/9*eps^-2 - 1/27*Pi^2 + 602/81*
         eps - 11/18*eps*Pi^2 - 4/9*eps*zeta3 + 27442/729*eps^2 - 95/27*eps^2*
         Pi^2 + 317/6480*eps^2*Pi^4 - 74/9*eps^2*zeta3 - 54*eps^3 + 7/2*eps^3*
         Pi^2 + 71/2160*eps^3*Pi^4 + 482/45*eps^3*zeta5 + 50/3*eps^3*zeta3 - 
         175/162*eps^3*zeta3*Pi^2 )

       + N^2*[Ng-1] * ( 41437/648 + 5/6*eps^-3 + 169/36*eps^-2 + 1825/108*
         eps^-1 - 41/36*eps^-1*Pi^2 - 95/18*Pi^2 - 125/9*zeta3 + 960763/3888*
         eps - 6647/324*eps*Pi^2 + 41/144*eps*Pi^4 - 632/9*eps*zeta3 + 
         22508935/23328*eps^2 - 319765/3888*eps^2*Pi^2 + 24121/25920*eps^2*
         Pi^4 - 361/3*eps^2*zeta5 - 45787/162*eps^2*zeta3 + 1061/54*eps^2*
         zeta3*Pi^2 + 837/2*eps^3 - 217/8*eps^3*Pi^2 - 2201/8640*eps^3*Pi^4 - 
         7471/90*eps^3*zeta5 - 775/6*eps^3*zeta3 + 5425/648*eps^3*zeta3*Pi^2 )

       + N^2*Ng*[Ng-1] * ( 91/81 - 1/9*eps^-2 - 1/27*Pi^2 + 602/81*eps - 11/18
         *eps*Pi^2 - 4/9*eps*zeta3 + 27442/729*eps^2 - 95/27*eps^2*Pi^2 + 317/
         6480*eps^2*Pi^4 - 74/9*eps^2*zeta3 - 54*eps^3 + 7/2*eps^3*Pi^2 + 71/
         2160*eps^3*Pi^4 + 482/45*eps^3*zeta5 + 50/3*eps^3*zeta3 - 175/162*
         eps^3*zeta3*Pi^2 ));

id  [X_xgg_2] = ( + N*NF * ( 287/12 + 4/3*eps^-3 + 20/9*eps^-2 + 275/36*eps^-1
          - 7/9*eps^-1*Pi^2 - 35/27*Pi^2 - 100/9*zeta3 + 7999/108*eps - 979/
         216*eps*Pi^2 - 71/1080*eps*Pi^4 - 500/27*eps*zeta3 + 18595/81*eps^2
          - 3151/216*eps^2*Pi^2 - 71/648*eps^2*Pi^4 - 964/15*eps^2*zeta5 - 
         3493/54*eps^2*zeta3 + 175/27*eps^2*zeta3*Pi^2 + 15193/24*eps^3 - 2947/
         72*eps^3*Pi^2 - 1207/3240*eps^3*Pi^4 - 4027/90720*eps^3*Pi^6 - 964/9*
         eps^3*zeta5 - 5225/27*eps^3*zeta3 + 875/81*eps^3*zeta3*Pi^2 + 1250/27
         *eps^3*zeta3^2 )

       + N^2 * (  - 19499/27 - 9/2*eps^-4 - 56/3*eps^-3 - 1835/36*eps^-2 + 71/
         12*eps^-2*Pi^2 - 20977/108*eps^-1 + 209/12*eps^-1*Pi^2 + 72*eps^-1*
         zeta3 + 4195/72*Pi^2 - 199/144*Pi^4 + 695/3*zeta3 - 2646667/972*eps
          + 151027/648*eps*Pi^2 - 2993/1440*eps*Pi^4 + 3224/5*eps*zeta5 + 
         43021/54*eps*zeta3 - 940/9*eps*zeta3*Pi^2 - 20245145/1944*eps^2 + 
         3545503/3888*eps^2*Pi^2 - 3887/405*eps^2*Pi^4 - 2591/7560*eps^2*Pi^6
          + 28021/15*eps^2*zeta5 + 529357/162*eps^2*zeta3 - 28685/108*eps^2*
         zeta3*Pi^2 + 4616/9*eps^2*zeta3^2 - 470983/96*eps^3 + 91357/288*eps^3
         *Pi^2 + 37417/12960*eps^3*Pi^4 + 124837/362880*eps^3*Pi^6 + 7471/9*
         eps^3*zeta5 + 161975/108*eps^3*zeta3 - 27125/324*eps^3*zeta3*Pi^2 - 
         19375/54*eps^3*zeta3^2 )

       + N^2*Ng * ( 287/12 + 4/3*eps^-3 + 20/9*eps^-2 + 275/36*eps^-1 - 7/9*
         eps^-1*Pi^2 - 35/27*Pi^2 - 100/9*zeta3 + 7999/108*eps - 979/216*eps*
         Pi^2 - 71/1080*eps*Pi^4 - 500/27*eps*zeta3 + 18595/81*eps^2 - 3151/
         216*eps^2*Pi^2 - 71/648*eps^2*Pi^4 - 964/15*eps^2*zeta5 - 3493/54*
         eps^2*zeta3 + 175/27*eps^2*zeta3*Pi^2 + 15193/24*eps^3 - 2947/72*
         eps^3*Pi^2 - 1207/3240*eps^3*Pi^4 - 4027/90720*eps^3*Pi^6 - 964/9*
         eps^3*zeta5 - 5225/27*eps^3*zeta3 + 875/81*eps^3*zeta3*Pi^2 + 1250/27
         *eps^3*zeta3^2 ));

id  [X_xqqbg_2] = ( + N^-1*NF * ( 28637/1296 + 1/6*eps^-3 + 35/36*eps^-2 +
         1045/216*eps^-1 - 1/4*eps^-1*Pi^2 - 35/24*Pi^2 - 40/9*zeta3 + 749845/
         7776*eps - 1045/144*eps*Pi^2 + 29/720*eps*Pi^4 - 700/27*eps*zeta3 + 
         19106909/46656*eps^2 - 28637/864*eps^2*Pi^2 + 203/864*eps^2*Pi^4 - 
         616/15*eps^2*zeta5 - 10450/81*eps^2*zeta3 + 20/3*eps^2*zeta3*Pi^2 )

       + N*NF * (  - 20521/216 - 5/6*eps^-3 - 17/4*eps^-2 - 2239/108*eps^-1 + 
         5/4*eps^-1*Pi^2 + 51/8*Pi^2 + 200/9*zeta3 - 1624069/3888*eps + 2237/
         72*eps*Pi^2 - 29/144*eps*Pi^4 + 340/3*eps*zeta3 - 13887251/7776*eps^2
          + 61483/432*eps^2*Pi^2 - 493/480*eps^2*Pi^4 + 616/3*eps^2*zeta5 + 
         89317/162*eps^2*zeta3 - 100/3*eps^2*zeta3*Pi^2 ));

id  [X_xxxg_2] = ( + [Ng-1]^-1 * ( [X_xxpxpg_2] )

       + [Delta_X_xxxg_2]);

id  [X_xxpxpg_2] = ( + N^2*[Ng-1] * (  - 151763/1296 - eps^-3 - 47/9*eps^-2 -
         1841/72*eps^-1 + 3/2*eps^-1*Pi^2 + 47/6*Pi^2 + 80/3*zeta3 - 1332661/
         2592*eps + 5519/144*eps*Pi^2 - 29/120*eps*Pi^4 + 3760/27*eps*zeta3 - 
         102430415/46656*eps^2 + 151603/864*eps^2*Pi^2 - 1363/1080*eps^2*Pi^4
          + 1232/5*eps^2*zeta5 + 36739/54*eps^2*zeta3 - 40*eps^2*zeta3*Pi^2 ));

id  [X_xggg_2] = ( + N^2 * ( 2201527/2592 + 5/2*eps^-4 + 37/4*eps^-3 + 398/9*
         eps^-2 - 11/3*eps^-2*Pi^2 + 28319/144*eps^-1 - 55/4*eps^-1*Pi^2 - 188/
         3*eps^-1*zeta3 - 529/8*Pi^2 + 511/720*Pi^4 - 722/3*zeta3 + 6214571/
         1728*eps - 28295/96*eps*Pi^2 + 10333/4320*eps*Pi^4 - 1085/2*eps*zeta5
          - 31624/27*eps*zeta3 + 844/9*eps*zeta3*Pi^2 + 2070937579/93312*eps^2
          - 947713/576*eps^2*Pi^2 - 58583/12960*eps^2*Pi^4 - 1459/1890*eps^2*
         Pi^6 - 555569/120*eps^2*zeta5 - 1592867/216*eps^2*zeta3 + 4672/9*
         eps^2*zeta3*Pi^2 + 86227/72*eps^2*zeta3^2 ));

id  [X_xg_3_2x1] = ( + N^-1*NF^2 * (  - 1/48*eps^-2 )

       + NF * ( 1/8 + 1/8*eps^-3 + 5/24*eps^-2 - 7/96*eps^-1*Pi^2 - 7/24*zeta3
          + 3/8*eps + 73/11520*eps*Pi^4 + 7/8*eps^2 - 7/96*eps^2*Pi^2 - 31/40*
         eps^2*zeta5 + 49/288*eps^2*zeta3*Pi^2 + 15/8*eps^3 - 7/32*eps^3*Pi^2
          + 437/967680*eps^3*Pi^6 - 7/24*eps^3*zeta3 + 49/144*eps^3*zeta3^2 )

       + NF*Ng * (  - 1/48*eps^-2 )

       + NF^3 * ( 1/72*eps^-3 )

       + N*NF^2 * (  - 91025/46656 - 2/9*eps^-4 - 71/216*eps^-3 + 55/324*
         eps^-2 + 37/432*eps^-2*Pi^2 - 3701/7776*eps^-1 - 65/648*eps^-1*Pi^2
          + 31/108*eps^-1*zeta3 - 205/7776*Pi^2 + 37/3456*Pi^4 - 40/81*zeta3
          - 1794641/279936*eps + 28205/46656*eps*Pi^2 + 101/2592*eps*Pi^4 + 7/
         180*eps*zeta5 - 131/972*eps*zeta3 + 391/1296*eps*zeta3*Pi^2 - 15/4*
         eps^2 + 7/16*eps^2*Pi^2 - 437/483840*eps^2*Pi^6 + 7/12*eps^2*zeta3 - 
         49/72*eps^2*zeta3^2 )

       + N*NF^2*Ng * ( 1/24*eps^-3 )

       + N^2*NF * ( 61645/864 + eps^-5 + 85/24*eps^-4 + 37/24*eps^-3 - 7/18*
         eps^-3*Pi^2 + 8/9*eps^-2 - 35/27*eps^-2*Pi^2 - 115/36*eps^-2*zeta3 + 
         2965/144*eps^-1 + 779/324*eps^-1*Pi^2 + 209/2880*eps^-1*Pi^4 - 80/27*
         eps^-1*zeta3 - 10199/15552*Pi^2 - 4313/17280*Pi^4 - 67/60*zeta5 + 
         1787/324*zeta3 + 35/54*zeta3*Pi^2 + 37122469/279936*eps - 517549/
         46656*eps*Pi^2 - 103801/103680*eps*Pi^4 - 43/20160*eps*Pi^6 - 368/45*
         eps*zeta5 - 28847/972*eps*zeta3 - 2141/1296*eps*zeta3*Pi^2 + 2077/108
         *eps*zeta3^2 + 1369/24*eps^2 - 1981/288*eps^2*Pi^2 + 7429/483840*
         eps^2*Pi^6 + 713/120*eps^2*zeta5 - 119/12*eps^2*zeta3 - 1127/864*
         eps^2*zeta3*Pi^2 + 833/72*eps^2*zeta3^2 - 115/8*eps^3 + 161/96*eps^3*
         Pi^2 - 10051/2903040*eps^3*Pi^6 + 161/72*eps^3*zeta3 - 1127/432*eps^3
         *zeta3^2 )

       + N^2*NF*Ng * (  - 91025/23328 - 4/9*eps^-4 - 71/108*eps^-3 + 467/1296*
         eps^-2 + 37/216*eps^-2*Pi^2 - 3701/3888*eps^-1 - 65/324*eps^-1*Pi^2
          + 31/54*eps^-1*zeta3 - 205/3888*Pi^2 + 37/1728*Pi^4 - 80/81*zeta3 - 
         1794641/139968*eps + 28205/23328*eps*Pi^2 + 101/1296*eps*Pi^4 + 7/90*
         eps*zeta5 - 131/486*eps*zeta3 + 391/648*eps*zeta3*Pi^2 - 15/2*eps^2
          + 7/8*eps^2*Pi^2 - 437/241920*eps^2*Pi^6 + 7/6*eps^2*zeta3 - 49/36*
         eps^2*zeta3^2 )

       + N^2*NF*Ng^2 * ( 1/24*eps^-3 )

       + N^3 * (  - 18431953/46656 - eps^-6 - 31/4*eps^-5 - 127/9*eps^-4 + 2/3
         *eps^-4*Pi^2 - 865/216*eps^-3 + 533/144*eps^-3*Pi^2 + 13/2*eps^-3*
         zeta3 - 25885/1296*eps^-2 + 1945/432*eps^-2*Pi^2 - 59/1440*eps^-2*
         Pi^4 + 1267/36*eps^-2*zeta3 - 966289/7776*eps^-1 - 26681/2592*eps^-1*
         Pi^2 - 707/1152*eps^-1*Pi^4 - 9/10*eps^-1*zeta5 + 5221/108*eps^-1*
         zeta3 - 37/8*eps^-1*zeta3*Pi^2 + 98035/15552*Pi^2 + 13937/5760*Pi^4
          - 6647/60480*Pi^6 + 611/12*zeta5 + 99985/648*zeta3 - 6625/432*zeta3*
         Pi^2 - 125/2*zeta3^2 - 85277719/139968*eps + 1107511/23328*eps*Pi^2
          + 150947/25920*eps*Pi^4 - 19/2016*eps*Pi^6 + 701/9*eps*zeta5 + 
         137177/486*eps*zeta3 - 8845/648*eps*zeta3*Pi^2 - 8621/54*eps*zeta3^2
          - 707/3*eps^2 + 511/18*eps^2*Pi^2 - 437/6912*eps^2*Pi^6 - 713/30*
         eps^2*zeta5 + 245/6*eps^2*zeta3 + 1127/216*eps^2*zeta3*Pi^2 - 1715/36
         *eps^2*zeta3^2 + 115/2*eps^3 - 161/24*eps^3*Pi^2 + 10051/725760*eps^3
         *Pi^6 - 161/18*eps^3*zeta3 + 1127/108*eps^3*zeta3^2 )

       + N^3*Ng * ( 61537/864 + eps^-5 + 85/24*eps^-4 + 17/12*eps^-3 - 7/18*
         eps^-3*Pi^2 + 49/72*eps^-2 - 35/27*eps^-2*Pi^2 - 115/36*eps^-2*zeta3
          + 2965/144*eps^-1 + 6421/2592*eps^-1*Pi^2 + 209/2880*eps^-1*Pi^4 - 
         80/27*eps^-1*zeta3 - 10199/15552*Pi^2 - 4313/17280*Pi^4 - 67/60*zeta5
          + 3763/648*zeta3 + 35/54*zeta3*Pi^2 + 37017493/279936*eps - 517549/
         46656*eps*Pi^2 - 52229/51840*eps*Pi^4 - 43/20160*eps*Pi^6 - 368/45*
         eps*zeta5 - 28847/972*eps*zeta3 - 2141/1296*eps*zeta3*Pi^2 + 2077/108
         *eps*zeta3^2 + 337/6*eps^2 - 245/36*eps^2*Pi^2 + 7429/483840*eps^2*
         Pi^6 + 403/60*eps^2*zeta5 - 119/12*eps^2*zeta3 - 637/432*eps^2*zeta3*
         Pi^2 + 833/72*eps^2*zeta3^2 - 65/4*eps^3 + 91/48*eps^3*Pi^2 - 5681/
         1451520*eps^3*Pi^6 + 91/36*eps^3*zeta3 - 637/216*eps^3*zeta3^2 )

       + N^3*Ng^2 * (  - 91025/46656 - 2/9*eps^-4 - 71/216*eps^-3 + 247/1296*
         eps^-2 + 37/432*eps^-2*Pi^2 - 3701/7776*eps^-1 - 65/648*eps^-1*Pi^2
          + 31/108*eps^-1*zeta3 - 205/7776*Pi^2 + 37/3456*Pi^4 - 40/81*zeta3
          - 1794641/279936*eps + 28205/46656*eps*Pi^2 + 101/2592*eps*Pi^4 + 7/
         180*eps*zeta5 - 131/972*eps*zeta3 + 391/1296*eps*zeta3*Pi^2 - 15/4*
         eps^2 + 7/16*eps^2*Pi^2 - 437/483840*eps^2*Pi^6 + 7/12*eps^2*zeta3 - 
         49/72*eps^2*zeta3^2 )

       + N^3*Ng^3 * ( 1/72*eps^-3 ));

id  [X_xg_3_3x0] = ( + N^-2*NF * (  - 1/96*eps^-1 )

       + N^-1*NF^2 * (  - 11/144*eps^-2 + 11/432*eps^-1 )

       + NF * (  - 6355/1944 + 25/72*eps^-3 + 83/216*eps^-2 + 2/9*eps^-2*zeta3
          - 2545/1296*eps^-1 - 25/288*eps^-1*Pi^2 + 1/270*eps^-1*Pi^4 + 65/54*
         eps^-1*zeta3 + 1039/864*Pi^2 + 19/1620*Pi^4 + 14/9*zeta5 + 529/648*
         zeta3 - 19/18*zeta3*Pi^2 + 9/8*eps + 73/3840*eps*Pi^4 + 21/8*eps^2 - 
         7/32*eps^2*Pi^2 - 93/40*eps^2*zeta5 + 49/96*eps^2*zeta3*Pi^2 + 45/8*
         eps^3 - 21/32*eps^3*Pi^2 + 437/322560*eps^3*Pi^6 - 7/8*eps^3*zeta3 + 
         49/48*eps^3*zeta3^2 )

       + NF*Ng * (  - 11/144*eps^-2 + 11/432*eps^-1 )

       + NF^3 * ( 5/216*eps^-3 )

       + N*NF^2 * ( 1140755/419904 - 49/162*eps^-4 - 763/1944*eps^-3 + 85/162*
         eps^-2 + 77/1296*eps^-2*Pi^2 - 22073/69984*eps^-1 - 215/1944*eps^-1*
         Pi^2 + 19/324*eps^-1*zeta3 - 101/7776*Pi^2 - 71/10368*Pi^4 - 140/243*
         zeta3 - 7340245/279936*eps + 118345/46656*eps*Pi^2 + 505/2592*eps*
         Pi^4 - 179/36*eps*zeta5 - 655/972*eps*zeta3 + 3425/1296*eps*zeta3*
         Pi^2 - 25/4*eps^2 + 35/48*eps^2*Pi^2 - 437/290304*eps^2*Pi^6 + 35/36*
         eps^2*zeta3 - 245/216*eps^2*zeta3^2 )

       + N*NF^2*Ng * ( 5/72*eps^-3 )

       + N^2*NF * ( 1062379/209952 + 2/3*eps^-5 + 2543/648*eps^-4 + 251/1944*
         eps^-3 - 157/162*eps^-3*Pi^2 - 6035/1944*eps^-2 + 199/486*eps^-2*Pi^2
          - 133/108*eps^-2*zeta3 + 1401337/69984*eps^-1 + 15611/5832*eps^-1*
         Pi^2 + 977/25920*eps^-1*Pi^4 + 61/162*eps^-1*zeta3 - 1817077/139968*
         Pi^2 - 150553/155520*Pi^4 - 19/60*zeta5 + 3707/162*zeta3 - 161/54*
         zeta3*Pi^2 + 90346535/279936*eps - 1542863/46656*eps*Pi^2 - 431831/
         103680*eps*Pi^4 + 491/12096*eps*Pi^6 + 1307/45*eps*zeta5 - 101233/972
         *eps*zeta3 - 23365/1296*eps*zeta3*Pi^2 + 4505/108*eps*zeta3^2 + 1667/
         24*eps^2 - 2471/288*eps^2*Pi^2 + 29279/1451520*eps^2*Pi^6 + 1519/120*
         eps^2*zeta5 - 469/36*eps^2*zeta3 - 2401/864*eps^2*zeta3*Pi^2 + 3283/
         216*eps^2*zeta3^2 - 245/8*eps^3 + 343/96*eps^3*Pi^2 - 3059/414720*
         eps^3*Pi^6 + 343/72*eps^3*zeta3 - 2401/432*eps^3*zeta3^2 )

       + N^2*NF*Ng * ( 1140755/209952 - 49/81*eps^-4 - 763/972*eps^-3 + 1459/
         1296*eps^-2 + 77/648*eps^-2*Pi^2 - 5741/8748*eps^-1 - 215/972*eps^-1*
         Pi^2 + 19/162*eps^-1*zeta3 - 101/3888*Pi^2 - 71/5184*Pi^4 - 280/243*
         zeta3 - 7340245/139968*eps + 118345/23328*eps*Pi^2 + 505/1296*eps*
         Pi^4 - 179/18*eps*zeta5 - 655/486*eps*zeta3 + 3425/648*eps*zeta3*Pi^2
          - 25/2*eps^2 + 35/24*eps^2*Pi^2 - 437/145152*eps^2*Pi^6 + 35/18*
         eps^2*zeta3 - 245/108*eps^2*zeta3^2 )

       + N^2*NF*Ng^2 * ( 5/72*eps^-3 )

       + N^3 * (  - 67273981/419904 - 1/3*eps^-6 - 53/12*eps^-5 - 4103/324*
         eps^-4 + 3/2*eps^-4*Pi^2 + 7109/1944*eps^-3 + 8609/1296*eps^-3*Pi^2
          + 11/6*eps^-3*zeta3 + 1699/3888*eps^-2 - 23429/3888*eps^-2*Pi^2 - 
         14333/12960*eps^-2*Pi^4 + 2011/108*eps^-2*zeta3 - 6608795/69984*
         eps^-1 - 331013/23328*eps^-1*Pi^2 + 21737/51840*eps^-1*Pi^4 - 439/30*
         eps^-1*zeta5 + 4195/108*eps^-1*zeta3 - 1867/216*eps^-1*zeta3*Pi^2 + 
         8587951/139968*Pi^2 + 319535/31104*Pi^4 + 18101/116640*Pi^6 + 2339/36
         *zeta5 + 58957/1944*zeta3 - 13469/432*zeta3*Pi^2 - 883/18*zeta3^2 - 
         8841755/8748*eps + 157091/1458*eps*Pi^2 + 59459/3240*eps*Pi^4 - 491/
         1890*eps*Pi^6 + 160/9*eps*zeta5 + 168680/243*eps*zeta3 + 578/81*eps*
         zeta3*Pi^2 - 7208/27*eps*zeta3^2 - 700/3*eps^2 + 259/9*eps^2*Pi^2 - 
         437/6480*eps^2*Pi^6 - 124/3*eps^2*zeta5 + 392/9*eps^2*zeta3 + 245/27*
         eps^2*zeta3*Pi^2 - 1372/27*eps^2*zeta3^2 + 100*eps^3 - 35/3*eps^3*
         Pi^2 + 437/18144*eps^3*Pi^6 - 140/9*eps^3*zeta3 + 490/27*eps^3*
         zeta3^2 )

       + N^3*Ng * ( 1748719/209952 + 2/3*eps^-5 + 2543/648*eps^-4 - 53/243*
         eps^-3 - 157/162*eps^-3*Pi^2 - 3391/972*eps^-2 + 199/486*eps^-2*Pi^2
          - 157/108*eps^-2*zeta3 + 769019/34992*eps^-1 + 64469/23328*eps^-1*
         Pi^2 + 881/25920*eps^-1*Pi^4 - 67/81*eps^-1*zeta3 - 1985395/139968*
         Pi^2 - 152377/155520*Pi^4 - 337/180*zeta5 + 14299/648*zeta3 - 52/27*
         zeta3*Pi^2 + 90031607/279936*eps - 1542863/46656*eps*Pi^2 - 216901/
         51840*eps*Pi^4 + 491/12096*eps*Pi^6 + 1307/45*eps*zeta5 - 101233/972*
         eps*zeta3 - 23365/1296*eps*zeta3*Pi^2 + 4505/108*eps*zeta3^2 + 401/6*
         eps^2 - 301/36*eps^2*Pi^2 + 29279/1451520*eps^2*Pi^6 + 899/60*eps^2*
         zeta5 - 469/36*eps^2*zeta3 - 1421/432*eps^2*zeta3*Pi^2 + 3283/216*
         eps^2*zeta3^2 - 145/4*eps^3 + 203/48*eps^3*Pi^2 - 12673/1451520*eps^3
         *Pi^6 + 203/36*eps^3*zeta3 - 1421/216*eps^3*zeta3^2 )

       + N^3*Ng^2 * ( 1140755/419904 - 49/162*eps^-4 - 763/1944*eps^-3 + 779/
         1296*eps^-2 + 77/1296*eps^-2*Pi^2 - 23855/69984*eps^-1 - 215/1944*
         eps^-1*Pi^2 + 19/324*eps^-1*zeta3 - 101/7776*Pi^2 - 71/10368*Pi^4 - 
         140/243*zeta3 - 7340245/279936*eps + 118345/46656*eps*Pi^2 + 505/2592
         *eps*Pi^4 - 179/36*eps*zeta5 - 655/972*eps*zeta3 + 3425/1296*eps*
         zeta3*Pi^2 - 25/4*eps^2 + 35/48*eps^2*Pi^2 - 437/290304*eps^2*Pi^6 + 
         35/36*eps^2*zeta3 - 245/216*eps^2*zeta3^2 )

       + N^3*Ng^3 * ( 5/216*eps^-3 ));

id  [X_xqqb_3_1x1] = ( + N^-2*NF * (  - 8679233/34992 - 1/36*eps^-5 - 13/54*
         eps^-4 - 2041/1296*eps^-3 + 17/432*eps^-3*Pi^2 - 34937/3888*eps^-2 + 
         221/648*eps^-2*Pi^2 + 37/36*eps^-2*zeta3 - 559921/11664*eps^-1 + 
         34697/15552*eps^-1*Pi^2 + 277/17280*eps^-1*Pi^4 + 481/54*eps^-1*zeta3
          + 593929/46656*Pi^2 + 3601/25920*Pi^4 + 327/20*zeta5 + 75517/1296*
         zeta3 - 629/432*zeta3*Pi^2 )

       + N^-1*NF^2 * ( 75737/2187 - 1/54*eps^-4 + 1/324*eps^-3 + 175/324*
         eps^-2 + 5/162*eps^-2*Pi^2 + 3689/729*eps^-1 + 11/486*eps^-1*Pi^2 - 2/
         9*eps^-1*zeta3 - 137/216*Pi^2 - 523/12960*Pi^4 - 146/27*zeta3 - 
         256760/2187*eps + 835/81*eps*Pi^2 - 287/2592*eps*Pi^4 + 511/45*eps*
         zeta5 + 15779/486*eps*zeta3 - 31/18*eps*zeta3*Pi^2 )

       + NF * ( 1350823/1458 + 1/6*eps^-5 + 101/72*eps^-4 + 3311/432*eps^-3 - 
         17/72*eps^-3*Pi^2 + 1393/36*eps^-2 - 151/72*eps^-2*Pi^2 - 35/6*eps^-2
         *zeta3 + 27325/144*eps^-1 - 15317/1296*eps^-1*Pi^2 - 173/2880*eps^-1*
         Pi^4 - 1231/27*eps^-1*zeta3 - 946739/15552*Pi^2 - 12971/51840*Pi^4 - 
         811/10*zeta5 - 42035/162*zeta3 + 619/72*zeta3*Pi^2 + 1989890/2187*eps
          - 25885/324*eps*Pi^2 + 8897/10368*eps*Pi^4 - 15841/180*eps*zeta5 - 
         489149/1944*eps*zeta3 + 961/72*eps*zeta3*Pi^2 )

       + NF*Ng * ( 75737/2187 - 1/54*eps^-4 + 1/324*eps^-3 + 175/324*eps^-2 + 
         5/162*eps^-2*Pi^2 + 3689/729*eps^-1 + 11/486*eps^-1*Pi^2 - 2/9*eps^-1
         *zeta3 - 137/216*Pi^2 - 523/12960*Pi^4 - 146/27*zeta3 - 256760/2187*
         eps + 835/81*eps*Pi^2 - 287/2592*eps*Pi^4 + 511/45*eps*zeta5 + 15779/
         486*eps*zeta3 - 31/18*eps*zeta3*Pi^2 )

       + NF^3 * (  - 1055/2187 - 1/81*eps^-3 - 4/243*eps^-1*Pi^2 - 1/9*Pi^2 + 
         34003/2187*eps - 443/324*eps*Pi^2 + 563/38880*eps*Pi^4 - 11/3*eps*
         zeta3 - 9*eps^2 + 7/12*eps^2*Pi^2 + 71/12960*eps^2*Pi^4 + 241/135*
         eps^2*zeta5 + 25/9*eps^2*zeta3 - 175/972*eps^2*zeta3*Pi^2 )

       + N*NF^2 * (  - 836173/11664 + 1/9*eps^-4 + 31/108*eps^-3 - 361/324*
         eps^-2 - 5/36*eps^-2*Pi^2 - 811/72*eps^-1 + 49/324*eps^-1*Pi^2 + 11/
         27*eps^-1*zeta3 + 13633/3888*Pi^2 + 167/1440*Pi^4 + 43/3*zeta3 + 
         3872743/69984*eps - 54463/11664*eps*Pi^2 + 1577/15552*eps*Pi^4 - 1294/
         45*eps*zeta5 - 6169/243*eps*zeta3 + 391/81*eps*zeta3*Pi^2 + 279/2*
         eps^2 - 217/24*eps^2*Pi^2 - 2201/25920*eps^2*Pi^4 - 7471/270*eps^2*
         zeta5 - 775/18*eps^2*zeta3 + 5425/1944*eps^2*zeta3*Pi^2 )

       + N*NF^2*Ng * (  - 2110/2187 - 2/81*eps^-3 - 8/243*eps^-1*Pi^2 - 2/9*
         Pi^2 + 68006/2187*eps - 443/162*eps*Pi^2 + 563/19440*eps*Pi^4 - 22/3*
         eps*zeta3 - 18*eps^2 + 7/6*eps^2*Pi^2 + 71/6480*eps^2*Pi^4 + 482/135*
         eps^2*zeta5 + 50/9*eps^2*zeta3 - 175/486*eps^2*zeta3*Pi^2 )

       + N^2*NF * (  - 124660217/139968 - 1/3*eps^-5 - 49/18*eps^-4 - 7397/648
         *eps^-3 + 10/27*eps^-3*Pi^2 - 57797/1296*eps^-2 + 290/81*eps^-2*Pi^2
          + 77/9*eps^-2*zeta3 - 1511657/7776*eps^-1 + 2087/144*eps^-1*Pi^2 + 
         1087/12960*eps^-1*Pi^4 + 1610/27*eps^-1*zeta3 + 2860655/46656*Pi^2 - 
         212/1215*Pi^4 + 3091/30*zeta5 + 22090/81*zeta3 - 299/27*zeta3*Pi^2 - 
         127156699/93312*eps + 1379965/11664*eps*Pi^2 - 1029913/622080*eps*
         Pi^4 + 20057/90*eps*zeta5 + 1621207/3888*eps*zeta3 - 12121/324*eps*
         zeta3*Pi^2 - 8649/16*eps^2 + 6727/192*eps^2*Pi^2 + 68231/207360*eps^2
         *Pi^4 + 231601/2160*eps^2*zeta5 + 24025/144*eps^2*zeta3 - 168175/
         15552*eps^2*zeta3*Pi^2 )

       + N^2*NF*Ng * (  - 836173/11664 + 1/9*eps^-4 + 31/108*eps^-3 - 361/324*
         eps^-2 - 5/36*eps^-2*Pi^2 - 811/72*eps^-1 + 49/324*eps^-1*Pi^2 + 11/
         27*eps^-1*zeta3 + 13633/3888*Pi^2 + 167/1440*Pi^4 + 43/3*zeta3 + 
         3872743/69984*eps - 54463/11664*eps*Pi^2 + 1577/15552*eps*Pi^4 - 1294/
         45*eps*zeta5 - 6169/243*eps*zeta3 + 391/81*eps*zeta3*Pi^2 + 279/2*
         eps^2 - 217/24*eps^2*Pi^2 - 2201/25920*eps^2*Pi^4 - 7471/270*eps^2*
         zeta5 - 775/18*eps^2*zeta3 + 5425/1944*eps^2*zeta3*Pi^2 )

       + N^2*NF*Ng^2 * (  - 1055/2187 - 1/81*eps^-3 - 4/243*eps^-1*Pi^2 - 1/9*
         Pi^2 + 34003/2187*eps - 443/324*eps*Pi^2 + 563/38880*eps*Pi^4 - 11/3*
         eps*zeta3 - 9*eps^2 + 7/12*eps^2*Pi^2 + 71/12960*eps^2*Pi^4 + 241/135
         *eps^2*zeta5 + 25/9*eps^2*zeta3 - 175/972*eps^2*zeta3*Pi^2 ));

id  [X_xxx_3_1x1] = ( + [Ng-1]^-1 * ( [X_xxpxp_3_1x1] )

       + [Delta_X_xxx_3_1x1]);

id  [X_xxpxp_3_1x1] = ( + N*NF^2*[Ng-1] * (  - 1055/2187 - 1/81*eps^-3 - 4/243
         *eps^-1*Pi^2 - 1/9*Pi^2 + 34003/2187*eps - 443/324*eps*Pi^2 + 563/
         38880*eps*Pi^4 - 11/3*eps*zeta3 - 9*eps^2 + 7/12*eps^2*Pi^2 + 71/
         12960*eps^2*Pi^4 + 241/135*eps^2*zeta5 + 25/9*eps^2*zeta3 - 175/972*
         eps^2*zeta3*Pi^2 )

       + N^2*NF*[Ng-1] * (  - 3681287/34992 + 7/54*eps^-4 + 23/81*eps^-3 - 131/
         81*eps^-2 - 55/324*eps^-2*Pi^2 - 93907/5832*eps^-1 + 125/972*eps^-1*
         Pi^2 + 17/27*eps^-1*zeta3 + 15883/3888*Pi^2 + 1013/6480*Pi^4 + 533/27
         *zeta3 + 12449063/69984*eps - 178591/11664*eps*Pi^2 + 3299/15552*eps*
         Pi^4 - 361/9*eps*zeta5 - 28489/486*eps*zeta3 + 1061/162*eps*zeta3*
         Pi^2 + 279/2*eps^2 - 217/24*eps^2*Pi^2 - 2201/25920*eps^2*Pi^4 - 7471/
         270*eps^2*zeta5 - 775/18*eps^2*zeta3 + 5425/1944*eps^2*zeta3*Pi^2 )

       + N^2*NF*Ng*[Ng-1] * (  - 2110/2187 - 2/81*eps^-3 - 8/243*eps^-1*Pi^2
          - 2/9*Pi^2 + 68006/2187*eps - 443/162*eps*Pi^2 + 563/19440*eps*Pi^4
          - 22/3*eps*zeta3 - 18*eps^2 + 7/6*eps^2*Pi^2 + 71/6480*eps^2*Pi^4 + 
         482/135*eps^2*zeta5 + 50/9*eps^2*zeta3 - 175/486*eps^2*zeta3*Pi^2 )

       + N^3*[Ng-1] * (  - 290265901/139968 - 19/36*eps^-5 - 943/216*eps^-4 - 
         1673/81*eps^-3 + 31/48*eps^-3*Pi^2 - 22493/243*eps^-2 + 325/54*eps^-2
         *Pi^2 + 185/12*eps^-2*zeta3 - 10121639/23328*eps^-1 + 443897/15552*
         eps^-1*Pi^2 + 8293/51840*eps^-1*Pi^4 + 6163/54*eps^-1*zeta3 + 2104963/
         15552*Pi^2 + 33383/155520*Pi^4 + 12029/60*zeta5 + 255079/432*zeta3 - 
         9127/432*zeta3*Pi^2 - 647336017/279936*eps + 2341957/11664*eps*Pi^2
          - 1563733/622080*eps*Pi^4 + 11191/36*eps*zeta5 + 2622569/3888*eps*
         zeta3 - 32891/648*eps*zeta3*Pi^2 - 8649/16*eps^2 + 6727/192*eps^2*
         Pi^2 + 68231/207360*eps^2*Pi^4 + 231601/2160*eps^2*zeta5 + 24025/144*
         eps^2*zeta3 - 168175/15552*eps^2*zeta3*Pi^2 )

       + N^3*Ng*[Ng-1] * (  - 3681287/34992 + 7/54*eps^-4 + 23/81*eps^-3 - 131/
         81*eps^-2 - 55/324*eps^-2*Pi^2 - 93907/5832*eps^-1 + 125/972*eps^-1*
         Pi^2 + 17/27*eps^-1*zeta3 + 15883/3888*Pi^2 + 1013/6480*Pi^4 + 533/27
         *zeta3 + 12449063/69984*eps - 178591/11664*eps*Pi^2 + 3299/15552*eps*
         Pi^4 - 361/9*eps*zeta5 - 28489/486*eps*zeta3 + 1061/162*eps*zeta3*
         Pi^2 + 279/2*eps^2 - 217/24*eps^2*Pi^2 - 2201/25920*eps^2*Pi^4 - 7471/
         270*eps^2*zeta5 - 775/18*eps^2*zeta3 + 5425/1944*eps^2*zeta3*Pi^2 )

       + N^3*Ng^2*[Ng-1] * (  - 1055/2187 - 1/81*eps^-3 - 4/243*eps^-1*Pi^2 - 
         1/9*Pi^2 + 34003/2187*eps - 443/324*eps*Pi^2 + 563/38880*eps*Pi^4 - 
         11/3*eps*zeta3 - 9*eps^2 + 7/12*eps^2*Pi^2 + 71/12960*eps^2*Pi^4 + 
         241/135*eps^2*zeta5 + 25/9*eps^2*zeta3 - 175/972*eps^2*zeta3*Pi^2 ));

id  [X_xgg_3_1x1] = ( + N*NF^2 * ( 8407/648 + 2/9*eps^-4 + 10/27*eps^-3 + 139/
         108*eps^-2 - 7/54*eps^-2*Pi^2 + 2657/648*eps^-1 - 35/162*eps^-1*Pi^2
          - 50/27*eps^-1*zeta3 - 503/648*Pi^2 - 71/6480*Pi^4 - 250/81*zeta3 + 
         80423/1944*eps - 211/81*eps*Pi^2 - 71/3888*eps*Pi^4 - 482/45*eps*
         zeta5 - 1793/162*eps*zeta3 + 175/162*eps*zeta3*Pi^2 + 15193/144*eps^2
          - 2947/432*eps^2*Pi^2 - 1207/19440*eps^2*Pi^4 - 4027/544320*eps^2*
         Pi^6 - 482/27*eps^2*zeta5 - 5225/162*eps^2*zeta3 + 875/486*eps^2*
         zeta3*Pi^2 + 625/81*eps^2*zeta3^2 )

       + N^2*NF * (  - 5558927/5832 - 3/2*eps^-5 - 56/9*eps^-4 - 1847/108*
         eps^-3 + 71/36*eps^-3*Pi^2 - 85495/1296*eps^-2 + 209/36*eps^-2*Pi^2
          + 24*eps^-2*zeta3 - 322571/1296*eps^-1 + 4229/216*eps^-1*Pi^2 - 199/
         432*eps^-1*Pi^4 + 695/9*eps^-1*zeta3 + 617953/7776*Pi^2 - 2993/4320*
         Pi^4 + 3224/15*zeta5 + 43687/162*zeta3 - 940/27*zeta3*Pi^2 - 41052289/
         11664*eps + 7153781/23328*eps*Pi^2 - 3887/1215*eps*Pi^4 - 2591/22680*
         eps*Pi^6 + 28021/45*eps*zeta5 + 2126077/1944*eps*zeta3 - 28685/324*
         eps*zeta3*Pi^2 + 4616/27*eps*zeta3^2 - 470983/288*eps^2 + 91357/864*
         eps^2*Pi^2 + 37417/38880*eps^2*Pi^4 + 124837/1088640*eps^2*Pi^6 + 
         7471/27*eps^2*zeta5 + 161975/324*eps^2*zeta3 - 27125/972*eps^2*zeta3*
         Pi^2 - 19375/162*eps^2*zeta3^2 )

       + N^2*NF*Ng * ( 8407/324 + 4/9*eps^-4 + 20/27*eps^-3 + 139/54*eps^-2 - 
         7/27*eps^-2*Pi^2 + 2657/324*eps^-1 - 35/81*eps^-1*Pi^2 - 100/27*
         eps^-1*zeta3 - 503/324*Pi^2 - 71/3240*Pi^4 - 500/81*zeta3 + 80423/972
         *eps - 422/81*eps*Pi^2 - 71/1944*eps*Pi^4 - 964/45*eps*zeta5 - 1793/
         81*eps*zeta3 + 175/81*eps*zeta3*Pi^2 + 15193/72*eps^2 - 2947/216*
         eps^2*Pi^2 - 1207/9720*eps^2*Pi^4 - 4027/272160*eps^2*Pi^6 - 964/27*
         eps^2*zeta5 - 5225/81*eps^2*zeta3 + 875/243*eps^2*zeta3*Pi^2 + 1250/
         81*eps^2*zeta3^2 )

       + N^3 * ( 3089933381/139968 + 23/9*eps^-6 + 1217/72*eps^-5 + 1441/24*
         eps^-4 - 301/108*eps^-4*Pi^2 + 303481/1296*eps^-3 - 3131/144*eps^-3*
         Pi^2 - 607/9*eps^-3*zeta3 + 4057931/3888*eps^-2 - 185797/2592*eps^-2*
         Pi^2 - 3311/4320*eps^-2*Pi^4 - 2101/6*eps^-2*zeta3 + 36840731/7776*
         eps^-1 - 8614/27*eps^-1*Pi^2 + 3907/2592*eps^-1*Pi^4 - 13393/15*
         eps^-1*zeta5 - 304165/216*eps^-1*zeta3 + 10253/108*eps^-1*zeta3*Pi^2
          - 2898479/1944*Pi^2 - 2141281/311040*Pi^4 - 101317/120960*Pi^6 - 
         122167/30*zeta5 - 2218567/324*zeta3 + 112135/216*zeta3*Pi^2 + 23447/
         18*zeta3^2 + 2313382409/93312*eps - 207167699/93312*eps*Pi^2 + 
         2684321/103680*eps*Pi^4 + 80321/90720*eps*Pi^6 - 1505701/360*eps*
         zeta5 - 1898099/243*eps*zeta3 + 536765/864*eps*zeta3*Pi^2 - 35774/27*
         eps*zeta3^2 + 14600473/2304*eps^2 - 2832067/6912*eps^2*Pi^2 - 1159927/
         311040*eps^2*Pi^4 - 3869947/8709120*eps^2*Pi^6 - 231601/216*eps^2*
         zeta5 - 5021225/2592*eps^2*zeta3 + 840875/7776*eps^2*zeta3*Pi^2 + 
         600625/1296*eps^2*zeta3^2 )

       + N^3*Ng * (  - 5558927/5832 - 3/2*eps^-5 - 56/9*eps^-4 - 1847/108*
         eps^-3 + 71/36*eps^-3*Pi^2 - 85495/1296*eps^-2 + 209/36*eps^-2*Pi^2
          + 24*eps^-2*zeta3 - 322571/1296*eps^-1 + 4229/216*eps^-1*Pi^2 - 199/
         432*eps^-1*Pi^4 + 695/9*eps^-1*zeta3 + 617953/7776*Pi^2 - 2993/4320*
         Pi^4 + 3224/15*zeta5 + 43687/162*zeta3 - 940/27*zeta3*Pi^2 - 41052289/
         11664*eps + 7153781/23328*eps*Pi^2 - 3887/1215*eps*Pi^4 - 2591/22680*
         eps*Pi^6 + 28021/45*eps*zeta5 + 2126077/1944*eps*zeta3 - 28685/324*
         eps*zeta3*Pi^2 + 4616/27*eps*zeta3^2 - 470983/288*eps^2 + 91357/864*
         eps^2*Pi^2 + 37417/38880*eps^2*Pi^4 + 124837/1088640*eps^2*Pi^6 + 
         7471/27*eps^2*zeta5 + 161975/324*eps^2*zeta3 - 27125/972*eps^2*zeta3*
         Pi^2 - 19375/162*eps^2*zeta3^2 )

       + N^3*Ng^2 * ( 8407/648 + 2/9*eps^-4 + 10/27*eps^-3 + 139/108*eps^-2 - 
         7/54*eps^-2*Pi^2 + 2657/648*eps^-1 - 35/162*eps^-1*Pi^2 - 50/27*
         eps^-1*zeta3 - 503/648*Pi^2 - 71/6480*Pi^4 - 250/81*zeta3 + 80423/
         1944*eps - 211/81*eps*Pi^2 - 71/3888*eps*Pi^4 - 482/45*eps*zeta5 - 
         1793/162*eps*zeta3 + 175/162*eps*zeta3*Pi^2 + 15193/144*eps^2 - 2947/
         432*eps^2*Pi^2 - 1207/19440*eps^2*Pi^4 - 4027/544320*eps^2*Pi^6 - 482/
         27*eps^2*zeta5 - 5225/162*eps^2*zeta3 + 875/486*eps^2*zeta3*Pi^2 + 
         625/81*eps^2*zeta3^2 ));

id  [X_xqqb_3_2x0] = ( + N^-2*NF * (  - 69371737/279936 - 1/36*eps^-5 - 13/54*
         eps^-4 - 2041/1296*eps^-3 + 41/432*eps^-3*Pi^2 - 69793/7776*eps^-2 + 
         131/162*eps^-2*Pi^2 + 43/36*eps^-2*zeta3 - 2236849/46656*eps^-1 + 
         81413/15552*eps^-1*Pi^2 - 4033/51840*eps^-1*Pi^4 + 1109/108*eps^-1*
         zeta3 + 2764421/93312*Pi^2 - 49063/77760*Pi^4 + 991/60*zeta5 + 88249/
         1296*zeta3 - 593/144*zeta3*Pi^2 )

       + N^-1*NF^2 * ( 1932101/69984 - 7/108*eps^-4 - 73/324*eps^-3 - 179/648*
         eps^-2 + 5/432*eps^-2*Pi^2 + 27457/11664*eps^-1 - 571/1296*eps^-1*
         Pi^2 + 83/108*eps^-1*zeta3 - 11947/2592*Pi^2 + 14077/155520*Pi^4 - 
         217/324*zeta3 - 2034397/8748*eps + 26531/1296*eps*Pi^2 - 287/1296*eps
         *Pi^4 + 1022/45*eps*zeta5 + 62441/972*eps*zeta3 - 31/9*eps*zeta3*Pi^2
          + 27/4*eps^2 - 7/16*eps^2*Pi^2 - 71/17280*eps^2*Pi^4 - 25/12*eps^2*
         zeta3 + 81/4*eps^3 - 21/16*eps^3*Pi^2 - 71/5760*eps^3*Pi^4 - 241/60*
         eps^3*zeta5 - 25/4*eps^3*zeta3 + 175/432*eps^3*zeta3*Pi^2 )

       + NF * ( 33007549/34992 + 1/6*eps^-5 + 179/108*eps^-4 + 11537/1296*
         eps^-3 - 61/108*eps^-3*Pi^2 + 9353/216*eps^-2 - 11117/2592*eps^-2*
         Pi^2 - 209/36*eps^-2*zeta3 + 2361235/11664*eps^-1 - 58801/2592*eps^-1
         *Pi^2 + 12941/25920*eps^-1*Pi^4 - 10583/216*eps^-1*zeta3 - 5207897/
         46656*Pi^2 + 960059/311040*Pi^4 - 5281/60*zeta5 - 172183/648*zeta3 + 
         8711/432*zeta3*Pi^2 + 3402070/2187*eps - 44255/324*eps*Pi^2 + 15211/
         10368*eps*Pi^4 - 27083/180*eps*zeta5 - 836287/1944*eps*zeta3 + 1643/
         72*eps*zeta3*Pi^2 )

       + NF*Ng * ( 2130227/69984 - 7/108*eps^-4 - 73/324*eps^-3 - 215/648*
         eps^-2 + 5/432*eps^-2*Pi^2 + 29347/11664*eps^-1 - 571/1296*eps^-1*
         Pi^2 + 59/108*eps^-1*zeta3 - 12067/2592*Pi^2 + 13501/155520*Pi^4 - 
         853/324*zeta3 - 513520/2187*eps + 1670/81*eps*Pi^2 - 287/1296*eps*
         Pi^4 + 1022/45*eps*zeta5 + 15779/243*eps*zeta3 - 31/9*eps*zeta3*Pi^2
          )

       + NF^3 * (  - 2110/2187 - 2/81*eps^-3 + 4/243*eps^-1*Pi^2 + 2/9*Pi^2 + 
         68006/2187*eps - 443/162*eps*Pi^2 + 563/19440*eps*Pi^4 - 22/3*eps*
         zeta3 - 18*eps^2 + 7/6*eps^2*Pi^2 + 71/6480*eps^2*Pi^4 + 482/135*
         eps^2*zeta5 + 50/9*eps^2*zeta3 - 175/486*eps^2*zeta3*Pi^2 )

       + N*NF^2 * (  - 2643827/69984 + 5/18*eps^-4 + 85/81*eps^-3 + 155/216*
         eps^-2 - 35/648*eps^-2*Pi^2 - 14197/3888*eps^-1 + 1403/1296*eps^-1*
         Pi^2 - 83/54*eps^-1*zeta3 + 66611/7776*Pi^2 - 23633/77760*Pi^4 + 865/
         108*zeta3 + 4624459/34992*eps - 134603/11664*eps*Pi^2 + 36607/155520*
         eps*Pi^4 - 2588/45*eps*zeta5 - 53321/972*eps*zeta3 + 782/81*eps*zeta3
         *Pi^2 + 873/4*eps^2 - 679/48*eps^2*Pi^2 - 6887/51840*eps^2*Pi^4 - 
         5543/108*eps^2*zeta5 - 2425/36*eps^2*zeta3 + 20125/3888*eps^2*zeta3*
         Pi^2 - 243/2*eps^3 + 63/8*eps^3*Pi^2 + 71/960*eps^3*Pi^4 + 241/10*
         eps^3*zeta5 + 75/2*eps^3*zeta3 - 175/72*eps^3*zeta3*Pi^2 )

       + N*NF^2*Ng * (  - 4220/2187 - 4/81*eps^-3 + 8/243*eps^-1*Pi^2 + 4/9*
         Pi^2 + 136012/2187*eps - 443/81*eps*Pi^2 + 563/9720*eps*Pi^4 - 44/3*
         eps*zeta3 - 36*eps^2 + 7/3*eps^2*Pi^2 + 71/3240*eps^2*Pi^4 + 964/135*
         eps^2*zeta5 + 100/9*eps^2*zeta3 - 175/243*eps^2*zeta3*Pi^2 )

       + N^2*NF * (  - 286872709/279936 - 1/3*eps^-5 - 131/36*eps^-4 - 1225/81
         *eps^-3 + 109/108*eps^-3*Pi^2 - 141119/2592*eps^-2 + 7951/1296*eps^-2
         *Pi^2 + 74/9*eps^-2*zeta3 - 1197013/5184*eps^-1 + 179701/7776*eps^-1*
         Pi^2 - 3509/4320*eps^-1*Pi^4 + 7819/108*eps^-1*zeta3 + 9288529/93312*
         Pi^2 - 81611/31104*Pi^4 + 857/10*zeta5 + 23369/72*zeta3 - 712/27*
         zeta3*Pi^2 - 212987945/93312*eps + 1161787/5832*eps*Pi^2 - 1760819/
         622080*eps*Pi^4 + 34291/90*eps*zeta5 + 2715041/3888*eps*zeta3 - 20723/
         324*eps*zeta3*Pi^2 - 12519/16*eps^2 + 9737/192*eps^2*Pi^2 + 98761/
         207360*eps^2*Pi^4 + 395963/2160*eps^2*zeta5 + 34775/144*eps^2*zeta3
          - 287525/15552*eps^2*zeta3*Pi^2 + 1701/4*eps^3 - 441/16*eps^3*Pi^2
          - 497/1920*eps^3*Pi^4 - 1687/20*eps^3*zeta5 - 525/4*eps^3*zeta3 + 
         1225/144*eps^3*zeta3*Pi^2 )

       + N^2*NF*Ng * (  - 2445701/69984 + 5/18*eps^-4 + 85/81*eps^-3 + 143/216
         *eps^-2 - 35/648*eps^-2*Pi^2 - 13567/3888*eps^-1 + 1403/1296*eps^-1*
         Pi^2 - 95/54*eps^-1*zeta3 + 66251/7776*Pi^2 - 23921/77760*Pi^4 + 653/
         108*zeta3 + 4545727/34992*eps - 66451/5832*eps*Pi^2 + 36607/155520*
         eps*Pi^4 - 2588/45*eps*zeta5 - 26323/486*eps*zeta3 + 782/81*eps*zeta3
         *Pi^2 + 423/2*eps^2 - 329/24*eps^2*Pi^2 - 3337/25920*eps^2*Pi^4 - 
         5543/108*eps^2*zeta5 - 1175/18*eps^2*zeta3 + 20125/3888*eps^2*zeta3*
         Pi^2 - 567/4*eps^3 + 147/16*eps^3*Pi^2 + 497/5760*eps^3*Pi^4 + 1687/
         60*eps^3*zeta5 + 175/4*eps^3*zeta3 - 1225/432*eps^3*zeta3*Pi^2 )

       + N^2*NF*Ng^2 * (  - 2110/2187 - 2/81*eps^-3 + 4/243*eps^-1*Pi^2 + 2/9*
         Pi^2 + 68006/2187*eps - 443/162*eps*Pi^2 + 563/19440*eps*Pi^4 - 22/3*
         eps*zeta3 - 18*eps^2 + 7/6*eps^2*Pi^2 + 71/6480*eps^2*Pi^4 + 482/135*
         eps^2*zeta5 + 50/9*eps^2*zeta3 - 175/486*eps^2*zeta3*Pi^2 ));

id  [X_xxx_3_2x0] = ( + [Ng-1]^-1 * ( [X_xxpxp_3_2x0] )

       + [Delta_X_xxx_3_2x0]);

id  [X_xxpxp_3_2x0] = ( + NF*[Ng-1] * (  - 1223/432 + 1/18*eps^-2 - 35/216*
         eps^-1 + 2/9*eps^-1*zeta3 + 5/108*Pi^2 + 1/270*Pi^4 + 53/27*zeta3 + 9/
         4*eps - 7/48*eps*Pi^2 - 25/36*eps*zeta3 + 27/4*eps^2 - 7/16*eps^2*
         Pi^2 - 71/17280*eps^2*Pi^4 - 25/12*eps^2*zeta3 + 81/4*eps^3 - 21/16*
         eps^3*Pi^2 - 71/5760*eps^3*Pi^4 - 241/60*eps^3*zeta5 - 25/4*eps^3*
         zeta3 + 175/432*eps^3*zeta3*Pi^2 )

       + N*NF^2*[Ng-1] * (  - 2110/2187 - 2/81*eps^-3 + 4/243*eps^-1*Pi^2 + 2/
         9*Pi^2 + 68006/2187*eps - 443/162*eps*Pi^2 + 563/19440*eps*Pi^4 - 22/
         3*eps*zeta3 - 18*eps^2 + 7/6*eps^2*Pi^2 + 71/6480*eps^2*Pi^4 + 482/
         135*eps^2*zeta5 + 50/9*eps^2*zeta3 - 175/486*eps^2*zeta3*Pi^2 )

       + N^2*NF*[Ng-1] * (  - 2308979/34992 + 37/108*eps^-4 + 413/324*eps^-3
          + 91/81*eps^-2 - 85/1296*eps^-2*Pi^2 - 33377/5832*eps^-1 + 329/216*
         eps^-1*Pi^2 - 25/12*eps^-1*zeta3 + 25487/1944*Pi^2 - 60767/155520*
         Pi^4 + 862/81*zeta3 + 13200779/34992*eps - 382859/11664*eps*Pi^2 + 
         71047/155520*eps*Pi^4 - 722/9*eps*zeta5 - 117925/972*eps*zeta3 + 1061/
         81*eps*zeta3*Pi^2 + 873/4*eps^2 - 679/48*eps^2*Pi^2 - 6887/51840*
         eps^2*Pi^4 - 5543/108*eps^2*zeta5 - 2425/36*eps^2*zeta3 + 20125/3888*
         eps^2*zeta3*Pi^2 - 243/2*eps^3 + 63/8*eps^3*Pi^2 + 71/960*eps^3*Pi^4
          + 241/10*eps^3*zeta5 + 75/2*eps^3*zeta3 - 175/72*eps^3*zeta3*Pi^2 )

       + N^2*NF*Ng*[Ng-1] * (  - 4220/2187 - 4/81*eps^-3 + 8/243*eps^-1*Pi^2
          + 4/9*Pi^2 + 136012/2187*eps - 443/81*eps*Pi^2 + 563/9720*eps*Pi^4
          - 44/3*eps*zeta3 - 36*eps^2 + 7/3*eps^2*Pi^2 + 71/3240*eps^2*Pi^4 + 
         964/135*eps^2*zeta5 + 100/9*eps^2*zeta3 - 175/243*eps^2*zeta3*Pi^2 )

       + N^3*[Ng-1] * (  - 312220691/139968 - 19/36*eps^-5 - 299/54*eps^-4 - 
         16589/648*eps^-3 + 721/432*eps^-3*Pi^2 - 416837/3888*eps^-2 + 3235/
         288*eps^-2*Pi^2 + 137/9*eps^-2*zeta3 - 11296141/23328*eps^-1 + 793621/
         15552*eps^-1*Pi^2 - 72023/51840*eps^-1*Pi^4 + 28439/216*eps^-1*zeta3
          + 2817179/11664*Pi^2 - 1972421/311040*Pi^4 + 5707/30*zeta5 + 284419/
         432*zeta3 - 3647/72*zeta3*Pi^2 - 1093508795/279936*eps + 1984135/5832
         *eps*Pi^2 - 2673479/622080*eps*Pi^4 + 19133/36*eps*zeta5 + 4427047/
         3888*eps*zeta3 - 56233/648*eps*zeta3*Pi^2 - 12519/16*eps^2 + 9737/192
         *eps^2*Pi^2 + 98761/207360*eps^2*Pi^4 + 395963/2160*eps^2*zeta5 + 
         34775/144*eps^2*zeta3 - 287525/15552*eps^2*zeta3*Pi^2 + 1701/4*eps^3
          - 441/16*eps^3*Pi^2 - 497/1920*eps^3*Pi^4 - 1687/20*eps^3*zeta5 - 
         525/4*eps^3*zeta3 + 1225/144*eps^3*zeta3*Pi^2 )

       + N^3*Ng*[Ng-1] * (  - 552479/8748 + 37/108*eps^-4 + 413/324*eps^-3 + 
         173/162*eps^-2 - 85/1296*eps^-2*Pi^2 - 4054/729*eps^-1 + 329/216*
         eps^-1*Pi^2 - 83/36*eps^-1*zeta3 + 25397/1944*Pi^2 - 61343/155520*
         Pi^4 + 703/81*zeta3 + 13122047/34992*eps - 190579/5832*eps*Pi^2 + 
         71047/155520*eps*Pi^4 - 722/9*eps*zeta5 - 58625/486*eps*zeta3 + 1061/
         81*eps*zeta3*Pi^2 + 423/2*eps^2 - 329/24*eps^2*Pi^2 - 3337/25920*
         eps^2*Pi^4 - 5543/108*eps^2*zeta5 - 1175/18*eps^2*zeta3 + 20125/3888*
         eps^2*zeta3*Pi^2 - 567/4*eps^3 + 147/16*eps^3*Pi^2 + 497/5760*eps^3*
         Pi^4 + 1687/60*eps^3*zeta5 + 175/4*eps^3*zeta3 - 1225/432*eps^3*zeta3
         *Pi^2 )

       + N^3*Ng^2*[Ng-1] * (  - 2110/2187 - 2/81*eps^-3 + 4/243*eps^-1*Pi^2 + 
         2/9*Pi^2 + 68006/2187*eps - 443/162*eps*Pi^2 + 563/19440*eps*Pi^4 - 
         22/3*eps*zeta3 - 18*eps^2 + 7/6*eps^2*Pi^2 + 71/6480*eps^2*Pi^4 + 482/
         135*eps^2*zeta5 + 50/9*eps^2*zeta3 - 175/486*eps^2*zeta3*Pi^2 ));

id  [X_xgg_3_2x0] = ( + NF * (  - 1189/144 - 1/2*eps^-3 - 5/6*eps^-2 - 67/24*
         eps^-1 + 7/24*eps^-1*Pi^2 + 17/36*Pi^2 + 13/3*zeta3 - 421/16*eps + 
         119/72*eps*Pi^2 + 71/2880*eps*Pi^4 + 125/18*eps*zeta3 - 2531/32*eps^2
          + 1463/288*eps^2*Pi^2 + 71/1728*eps^2*Pi^4 + 241/10*eps^2*zeta5 + 
         425/18*eps^2*zeta3 - 175/72*eps^2*zeta3*Pi^2 - 15193/64*eps^3 + 2947/
         192*eps^3*Pi^2 + 1207/8640*eps^3*Pi^4 + 4027/241920*eps^3*Pi^6 + 241/
         6*eps^3*zeta5 + 5225/72*eps^3*zeta3 - 875/216*eps^3*zeta3*Pi^2 - 625/
         36*eps^3*zeta3^2 )

       + N*NF^2 * ( 7945/324 + 4/9*eps^-4 + 20/27*eps^-3 + 23/9*eps^-2 - 7/27*
         eps^-2*Pi^2 + 8*eps^-1 - 35/81*eps^-1*Pi^2 - 100/27*eps^-1*zeta3 - 
         965/648*Pi^2 - 71/3240*Pi^4 - 500/81*zeta3 + 80423/972*eps - 422/81*
         eps*Pi^2 - 71/1944*eps*Pi^4 - 964/45*eps*zeta5 - 1793/81*eps*zeta3 + 
         175/81*eps*zeta3*Pi^2 + 15193/72*eps^2 - 2947/216*eps^2*Pi^2 - 1207/
         9720*eps^2*Pi^4 - 4027/272160*eps^2*Pi^6 - 964/27*eps^2*zeta5 - 5225/
         81*eps^2*zeta3 + 875/243*eps^2*zeta3*Pi^2 + 1250/81*eps^2*zeta3^2 )

       + N^2*NF * (  - 593639723/419904 - 143/54*eps^-5 - 1735/162*eps^-4 - 
         6370/243*eps^-3 + 1885/648*eps^-3*Pi^2 - 1255655/11664*eps^-2 + 14765/
         1944*eps^-2*Pi^2 + 229/6*eps^-2*zeta3 - 27578543/69984*eps^-1 + 
         276335/11664*eps^-1*Pi^2 - 1277/8640*eps^-1*Pi^4 + 6119/54*eps^-1*
         zeta3 + 6905129/69984*Pi^2 + 113441/77760*Pi^4 + 14492/45*zeta5 + 
         224831/648*zeta3 - 8159/216*zeta3*Pi^2 - 158354827/23328*eps + 
         6969749/11664*eps*Pi^2 - 512233/77760*eps*Pi^4 - 2591/11340*eps*Pi^6
          + 21983/18*eps*zeta5 + 4122743/1944*eps*zeta3 - 113165/648*eps*zeta3
         *Pi^2 + 9232/27*eps*zeta3^2 - 1473847/576*eps^2 + 286237/1728*eps^2*
         Pi^2 + 23927/15552*eps^2*Pi^4 + 92621/435456*eps^2*Pi^6 + 99533/270*
         eps^2*zeta5 + 509075/648*eps^2*zeta3 - 72275/1944*eps^2*zeta3*Pi^2 - 
         71875/324*eps^2*zeta3^2 + 45579/32*eps^3 - 2947/32*eps^3*Pi^2 - 1207/
         1440*eps^3*Pi^4 - 4027/40320*eps^3*Pi^6 - 241*eps^3*zeta5 - 5225/12*
         eps^3*zeta3 + 875/36*eps^3*zeta3*Pi^2 + 625/6*eps^3*zeta3^2 )

       + N^2*NF*Ng * ( 7945/162 + 8/9*eps^-4 + 40/27*eps^-3 + 46/9*eps^-2 - 14/
         27*eps^-2*Pi^2 + 16*eps^-1 - 70/81*eps^-1*Pi^2 - 200/27*eps^-1*zeta3
          - 965/324*Pi^2 - 71/1620*Pi^4 - 1000/81*zeta3 + 80423/486*eps - 844/
         81*eps*Pi^2 - 71/972*eps*Pi^4 - 1928/45*eps*zeta5 - 3586/81*eps*zeta3
          + 350/81*eps*zeta3*Pi^2 + 15193/36*eps^2 - 2947/108*eps^2*Pi^2 - 
         1207/4860*eps^2*Pi^4 - 4027/136080*eps^2*Pi^6 - 1928/27*eps^2*zeta5
          - 10450/81*eps^2*zeta3 + 1750/243*eps^2*zeta3*Pi^2 + 2500/81*eps^2*
         zeta3^2 )

       + N^3 * ( 1263139087/52488 + 23/9*eps^-6 + 5015/216*eps^-5 + 50089/648*
         eps^-4 - 139/18*eps^-4*Pi^2 + 1068031/3888*eps^-3 - 11867/324*eps^-3*
         Pi^2 - 1195/18*eps^-3*zeta3 + 14295587/11664*eps^-2 - 952265/7776*
         eps^-2*Pi^2 + 15613/2592*eps^-2*Pi^4 - 15881/36*eps^-2*zeta3 + 
         376138991/69984*eps^-1 - 13078363/23328*eps^-1*Pi^2 + 712829/51840*
         eps^-1*Pi^4 - 77033/90*eps^-1*zeta5 - 350261/216*eps^-1*zeta3 + 48313/
         216*eps^-1*zeta3*Pi^2 - 47111561/17496*Pi^2 + 3385121/62208*Pi^4 - 
         716087/816480*Pi^6 - 831617/180*zeta5 - 1636477/216*zeta3 + 381625/
         432*zeta3*Pi^2 + 24409/18*zeta3^2 + 3903576955/93312*eps - 350951233/
         93312*eps*Pi^2 + 4642999/103680*eps*Pi^4 + 137323/90720*eps*Pi^6 - 
         2574263/360*eps*zeta5 - 6419399/486*eps*zeta3 + 917695/864*eps*zeta3*
         Pi^2 - 61162/27*eps*zeta3^2 + 21135227/2304*eps^2 - 4104569/6912*
         eps^2*Pi^2 - 1714721/311040*eps^2*Pi^4 - 6616361/8709120*eps^2*Pi^6
          - 1433227/1080*eps^2*zeta5 - 7299475/2592*eps^2*zeta3 + 1040725/7776
         *eps^2*zeta3*Pi^2 + 1026875/1296*eps^2*zeta3^2 - 319053/64*eps^3 + 
         20629/64*eps^3*Pi^2 + 8449/2880*eps^3*Pi^4 + 4027/11520*eps^3*Pi^6 + 
         1687/2*eps^3*zeta5 + 36575/24*eps^3*zeta3 - 6125/72*eps^3*zeta3*Pi^2
          - 4375/12*eps^3*zeta3^2 )

       + N^3*Ng * (  - 590172599/419904 - 143/54*eps^-5 - 1735/162*eps^-4 - 
         12497/486*eps^-3 + 1885/648*eps^-3*Pi^2 - 1245935/11664*eps^-2 + 
         14765/1944*eps^-2*Pi^2 + 229/6*eps^-2*zeta3 - 27383171/69984*eps^-1
          + 272933/11664*eps^-1*Pi^2 - 1277/8640*eps^-1*Pi^4 + 6119/54*eps^-1*
         zeta3 + 6872081/69984*Pi^2 + 113441/77760*Pi^4 + 14492/45*zeta5 + 
         222023/648*zeta3 - 8159/216*zeta3*Pi^2 - 157741009/23328*eps + 
         6950471/11664*eps*Pi^2 - 51415/7776*eps*Pi^4 - 2591/11340*eps*Pi^6 + 
         21983/18*eps*zeta5 + 4109243/1944*eps*zeta3 - 113165/648*eps*zeta3*
         Pi^2 + 9232/27*eps*zeta3^2 - 1428289/576*eps^2 + 277459/1728*eps^2*
         Pi^2 + 2911/1944*eps^2*Pi^4 + 92621/435456*eps^2*Pi^6 + 46513/135*
         eps^2*zeta5 + 493775/648*eps^2*zeta3 - 33775/972*eps^2*zeta3*Pi^2 - 
         71875/324*eps^2*zeta3^2 + 106351/64*eps^3 - 20629/192*eps^3*Pi^2 - 
         8449/8640*eps^3*Pi^4 - 4027/34560*eps^3*Pi^6 - 1687/6*eps^3*zeta5 - 
         36575/72*eps^3*zeta3 + 6125/216*eps^3*zeta3*Pi^2 + 4375/36*eps^3*
         zeta3^2 )

       + N^3*Ng^2 * ( 7945/324 + 4/9*eps^-4 + 20/27*eps^-3 + 23/9*eps^-2 - 7/
         27*eps^-2*Pi^2 + 8*eps^-1 - 35/81*eps^-1*Pi^2 - 100/27*eps^-1*zeta3
          - 965/648*Pi^2 - 71/3240*Pi^4 - 500/81*zeta3 + 80423/972*eps - 422/
         81*eps*Pi^2 - 71/1944*eps*Pi^4 - 964/45*eps*zeta5 - 1793/81*eps*zeta3
          + 175/81*eps*zeta3*Pi^2 + 15193/72*eps^2 - 2947/216*eps^2*Pi^2 - 
         1207/9720*eps^2*Pi^4 - 4027/272160*eps^2*Pi^6 - 964/27*eps^2*zeta5 - 
         5225/81*eps^2*zeta3 + 875/243*eps^2*zeta3*Pi^2 + 1250/81*eps^2*
         zeta3^2 ));

id  [X_xqqbg_3] = ( + N^-2*NF * ( 19639597/17496 + 1/9*eps^-5 + 26/27*eps^-4
          + 4181/648*eps^-3 - 31/108*eps^-3*Pi^2 + 74041/1944*eps^-2 - 797/324
         *eps^-2*Pi^2 - 50/9*eps^-2*zeta3 + 614119/2916*eps^-1 - 127541/7776*
         eps^-1*Pi^2 + 1733/12960*eps^-1*Pi^4 - 2555/54*eps^-1*zeta3 - 2254897/
         23328*Pi^2 + 10927/9720*Pi^4 - 3778/45*zeta5 - 204217/648*zeta3 + 133/
         9*zeta3*Pi^2 )

       + N^-1*NF^2 * (  - 2619503/69984 + 5/54*eps^-4 + 103/324*eps^-3 + 121/
         216*eps^-2 - 23/324*eps^-2*Pi^2 - 30247/11664*eps^-1 + 239/1944*
         eps^-1*Pi^2 - 34/27*eps^-1*zeta3 + 1331/432*Pi^2 - 127/3240*Pi^4 + 
         179/81*zeta3 + 19106909/46656*eps - 28637/864*eps*Pi^2 + 203/864*eps*
         Pi^4 - 616/15*eps*zeta5 - 10450/81*eps*zeta3 + 20/3*eps*zeta3*Pi^2 )

       + NF * (  - 40789202/6561 - 79/108*eps^-5 - 515/81*eps^-4 - 37897/972*
         eps^-3 + 817/432*eps^-3*Pi^2 - 1278703/5832*eps^-2 + 9991/648*eps^-2*
         Pi^2 + 3773/108*eps^-2*zeta3 - 20662283/17496*eps^-1 + 93157/972*
         eps^-1*Pi^2 - 50093/51840*eps^-1*Pi^4 + 23317/81*eps^-1*zeta3 + 
         6377351/11664*Pi^2 - 562619/77760*Pi^4 + 92029/180*zeta5 + 1753931/
         972*zeta3 - 39811/432*zeta3*Pi^2 - 133748363/46656*eps + 200459/864*
         eps*Pi^2 - 1421/864*eps*Pi^4 + 4312/15*eps*zeta5 + 73150/81*eps*zeta3
          - 140/3*eps*zeta3*Pi^2 )

       + NF*Ng * (  - 2619503/69984 + 5/54*eps^-4 + 103/324*eps^-3 + 121/216*
         eps^-2 - 23/324*eps^-2*Pi^2 - 30247/11664*eps^-1 + 239/1944*eps^-1*
         Pi^2 - 34/27*eps^-1*zeta3 + 1331/432*Pi^2 - 127/3240*Pi^4 + 179/81*
         zeta3 + 19106909/46656*eps - 28637/864*eps*Pi^2 + 203/864*eps*Pi^4 - 
         616/15*eps*zeta5 - 10450/81*eps*zeta3 + 20/3*eps*zeta3*Pi^2 )

       + N*NF^2 * ( 983413/104976 - 95/162*eps^-4 - 2143/972*eps^-3 - 809/108*
         eps^-2 + 193/324*eps^-2*Pi^2 - 309853/17496*eps^-1 + 215/216*eps^-1*
         Pi^2 + 800/81*eps^-1*zeta3 - 3497/972*Pi^2 + 527/3888*Pi^4 + 2984/243
         *zeta3 - 13887251/7776*eps + 61483/432*eps*Pi^2 - 493/480*eps*Pi^4 + 
         616/3*eps*zeta5 + 89317/162*eps*zeta3 - 100/3*eps*zeta3*Pi^2 )

       + N^2*NF * ( 2483622149/209952 + 103/54*eps^-5 + 5179/324*eps^-4 + 
         41695/486*eps^-3 - 2999/648*eps^-3*Pi^2 + 5275099/11664*eps^-2 - 
         132557/3888*eps^-2*Pi^2 - 1469/18*eps^-2*zeta3 + 81435089/34992*
         eps^-1 - 1099223/5832*eps^-1*Pi^2 + 62333/25920*eps^-1*Pi^4 - 66833/
         108*eps^-1*zeta3 - 142941515/139968*Pi^2 + 9081/640*Pi^4 - 10837/10*
         zeta5 - 2271103/648*zeta3 + 45271/216*zeta3*Pi^2 + 97210757/7776*eps
          - 430381/432*eps*Pi^2 + 3451/480*eps*Pi^4 - 4312/3*eps*zeta5 - 
         625219/162*eps*zeta3 + 700/3*eps*zeta3*Pi^2 )

       + N^2*NF*Ng * ( 983413/104976 - 95/162*eps^-4 - 2143/972*eps^-3 - 809/
         108*eps^-2 + 193/324*eps^-2*Pi^2 - 309853/17496*eps^-1 + 215/216*
         eps^-1*Pi^2 + 800/81*eps^-1*zeta3 - 3497/972*Pi^2 + 527/3888*Pi^4 + 
         2984/243*zeta3 - 13887251/7776*eps + 61483/432*eps*Pi^2 - 493/480*eps
         *Pi^4 + 616/3*eps*zeta5 + 89317/162*eps*zeta3 - 100/3*eps*zeta3*Pi^2
          ));

id  [X_xxxg_3] = ( + [Ng-1]^-1 * ( [X_xxpxpg_3] )

       + [Delta_X_xxxg_3]);

id  [X_xxpxpg_3] = ( + N^2*NF*[Ng-1] * ( 9825335/209952 - 55/81*eps^-4 - 613/
         243*eps^-3 - 1739/216*eps^-2 + 2/3*eps^-2*Pi^2 - 528965/34992*eps^-1
          + 212/243*eps^-1*Pi^2 + 902/81*eps^-1*zeta3 - 25967/3888*Pi^2 + 3397/
         19440*Pi^4 + 2447/243*zeta3 - 102430415/46656*eps + 151603/864*eps*
         Pi^2 - 1363/1080*eps*Pi^4 + 1232/5*eps*zeta5 + 36739/54*eps*zeta3 - 
         40*eps*zeta3*Pi^2 )

       + N^3*[Ng-1] * ( 1341517259/69984 + 11/4*eps^-5 + 839/36*eps^-4 + 85039/
         648*eps^-3 - 8821/1296*eps^-3*Pi^2 + 919639/1296*eps^-2 - 202067/3888
         *eps^-2*Pi^2 - 13187/108*eps^-2*zeta3 + 14458787/3888*eps^-1 - 
         7015283/23328*eps^-1*Pi^2 + 181691/51840*eps^-1*Pi^4 - 309097/324*
         eps^-1*zeta3 - 232999109/139968*Pi^2 + 3506753/155520*Pi^4 - 302207/
         180*zeta5 - 5466911/972*zeta3 + 15193/48*zeta3*Pi^2 + 717012905/46656
         *eps - 1061221/864*eps*Pi^2 + 9541/1080*eps*Pi^4 - 8624/5*eps*zeta5
          - 257173/54*eps*zeta3 + 280*eps*zeta3*Pi^2 )

       + N^3*Ng*[Ng-1] * ( 9825335/209952 - 55/81*eps^-4 - 613/243*eps^-3 - 
         1739/216*eps^-2 + 2/3*eps^-2*Pi^2 - 528965/34992*eps^-1 + 212/243*
         eps^-1*Pi^2 + 902/81*eps^-1*zeta3 - 25967/3888*Pi^2 + 3397/19440*Pi^4
          + 2447/243*zeta3 - 102430415/46656*eps + 151603/864*eps*Pi^2 - 1363/
         1080*eps*Pi^4 + 1232/5*eps*zeta5 + 36739/54*eps*zeta3 - 40*eps*zeta3*
         Pi^2 ));

id  [X_xggg_3] = ( + N^2*NF * ( 43566037/11664 + 5/2*eps^-5 + 37/4*eps^-4 +
         2401/54*eps^-3 - 11/3*eps^-3*Pi^2 + 258299/1296*eps^-2 - 55/4*eps^-2*
         Pi^2 - 188/3*eps^-2*zeta3 + 563651/648*eps^-1 - 259907/3888*eps^-1*
         Pi^2 + 1559/2160*eps^-1*Pi^4 - 6520/27*eps^-1*zeta3 - 294227/972*Pi^2
          + 92927/38880*Pi^4 - 9569/18*zeta5 - 257987/216*zeta3 + 375/4*zeta3*
         Pi^2 + 2070937579/93312*eps - 947713/576*eps*Pi^2 - 58583/12960*eps*
         Pi^4 - 1459/1890*eps*Pi^6 - 555569/120*eps*zeta5 - 1592867/216*eps*
         zeta3 + 4672/9*eps*zeta3*Pi^2 + 86227/72*eps*zeta3^2 )

       + N^3 * (  - 56105413465/419904 - 113/18*eps^-6 - 43*eps^-5 - 33217/162
         *eps^-4 + 3233/216*eps^-4*Pi^2 - 2057893/1944*eps^-3 + 57299/648*
         eps^-3*Pi^2 + 4655/18*eps^-3*zeta3 - 10366801/1944*eps^-2 + 1757471/
         3888*eps^-2*Pi^2 - 205097/25920*eps^-2*Pi^4 + 84745/54*eps^-2*zeta3
          - 3739171981/139968*eps^-1 + 28013821/11664*eps^-1*Pi^2 - 962707/
         25920*eps^-1*Pi^4 + 307039/90*eps^-1*zeta5 + 2704571/324*eps^-1*zeta3
          - 5337/8*eps^-1*zeta3*Pi^2 + 435252581/34992*Pi^2 - 9924221/51840*
         Pi^4 + 15608711/6531840*Pi^6 + 3504919/180*zeta5 + 9803681/216*zeta3
          - 28985/8*zeta3*Pi^2 - 230473/36*zeta3^2 - 14496563053/93312*eps + 
         6633991/576*eps*Pi^2 + 410081/12960*eps*Pi^4 + 1459/270*eps*Pi^6 + 
         3888983/120*eps*zeta5 + 11150069/216*eps*zeta3 - 32704/9*eps*zeta3*
         Pi^2 - 603589/72*eps*zeta3^2 )

       + N^3*Ng * ( 43566037/11664 + 5/2*eps^-5 + 37/4*eps^-4 + 2401/54*eps^-3
          - 11/3*eps^-3*Pi^2 + 258299/1296*eps^-2 - 55/4*eps^-2*Pi^2 - 188/3*
         eps^-2*zeta3 + 563651/648*eps^-1 - 259907/3888*eps^-1*Pi^2 + 1559/
         2160*eps^-1*Pi^4 - 6520/27*eps^-1*zeta3 - 294227/972*Pi^2 + 92927/
         38880*Pi^4 - 9569/18*zeta5 - 257987/216*zeta3 + 375/4*zeta3*Pi^2 + 
         2070937579/93312*eps - 947713/576*eps*Pi^2 - 58583/12960*eps*Pi^4 - 
         1459/1890*eps*Pi^6 - 555569/120*eps*zeta5 - 1592867/216*eps*zeta3 + 
         4672/9*eps*zeta3*Pi^2 + 86227/72*eps*zeta3^2 ));

id  [X_xxxqqb_3] = ( + [Ng-1]^-1 * ( [X_xxpxpqqb_3] )

       + [Delta_X_xxxqqb_3]);

id  [X_xxpxpqqb_3] = ( + NF*[Ng-1] * (  - 2107297/69984 - 1/108*eps^-4 - 31/
         324*eps^-3 - 157/216*eps^-2 + 37/1296*eps^-2*Pi^2 - 56531/11664*
         eps^-1 + 1147/3888*eps^-1*Pi^2 + 77/108*eps^-1*zeta3 + 5785/2592*Pi^2
          - 341/31104*Pi^4 + 2387/324*zeta3 )

       + N^2*NF*[Ng-1] * ( 19954037/69984 + 13/108*eps^-4 + 341/324*eps^-3 + 
         4813/648*eps^-2 - 449/1296*eps^-2*Pi^2 + 553799/11664*eps^-1 - 11801/
         3888*eps^-1*Pi^2 - 841/108*eps^-1*zeta3 - 55331/2592*Pi^2 + 27029/
         155520*Pi^4 - 7411/108*zeta3 ));

id  [X_xqqbgg_3] = ( + N^-2*NF * (  - 180508649/279936 - 1/18*eps^-5 - 13/27*
         eps^-4 - 535/162*eps^-3 + 11/72*eps^-3*Pi^2 - 157199/7776*eps^-2 + 
         143/108*eps^-2*Pi^2 + 59/18*eps^-2*zeta3 - 5427671/46656*eps^-1 + 
         11785/1296*eps^-1*Pi^2 - 1993/25920*eps^-1*Pi^4 + 767/27*eps^-1*zeta3
          + 1733569/31104*Pi^2 - 25909/38880*Pi^4 + 4153/90*zeta5 + 126665/648
         *zeta3 - 1951/216*zeta3*Pi^2 )

       + NF * ( 1860006521/419904 + 43/108*eps^-5 + 2137/648*eps^-4 + 43643/
         1944*eps^-3 - 157/144*eps^-3*Pi^2 + 1604873/11664*eps^-2 - 23447/2592
         *eps^-2*Pi^2 - 1267/54*eps^-2*zeta3 + 55654211/69984*eps^-1 - 479309/
         7776*eps^-1*Pi^2 + 9167/17280*eps^-1*Pi^4 - 126305/648*eps^-1*zeta3
          - 5879509/15552*Pi^2 + 1372859/311040*Pi^4 - 30319/90*zeta5 - 322961/
         243*zeta3 + 3473/54*zeta3*Pi^2 )

       + N^2*NF * (  - 10152741389/839808 - 34/27*eps^-5 - 254/27*eps^-4 - 
         120667/1944*eps^-3 + 1099/324*eps^-3*Pi^2 - 8783047/23328*eps^-2 + 
         49741/1944*eps^-2*Pi^2 + 3773/54*eps^-2*zeta3 - 11249585/5184*eps^-1
          + 3955307/23328*eps^-1*Pi^2 - 6139/3240*eps^-1*Pi^4 + 43642/81*
         eps^-1*zeta3 + 288511147/279936*Pi^2 - 104899/7776*Pi^4 + 79103/90*
         zeta5 + 2338273/648*zeta3 - 41171/216*zeta3*Pi^2 ));

id  [X_xqqbqqb_3] = ( + [NF-1]^-1 * ( [X_xqqbQQb_3] )

       + [Delta_X_xqqbqqb_3]);

id  [X_xqqbQQb_3] = ( + N^-1*NF*[NF-1] * (  - 2107297/69984 - 1/108*eps^-4 -
         31/324*eps^-3 - 157/216*eps^-2 + 37/1296*eps^-2*Pi^2 - 56531/11664*
         eps^-1 + 1147/3888*eps^-1*Pi^2 + 77/108*eps^-1*zeta3 + 5785/2592*Pi^2
          - 341/31104*Pi^4 + 2387/324*zeta3 )

       + N*NF*[NF-1] * ( 4461685/34992 + 1/18*eps^-4 + 155/324*eps^-3 + 2171/
         648*eps^-2 - 103/648*eps^-2*Pi^2 + 13813/648*eps^-1 - 5327/3888*
         eps^-1*Pi^2 - 191/54*eps^-1*zeta3 - 24773/2592*Pi^2 + 6331/77760*Pi^4
          - 9923/324*zeta3 ));

id  [X_xxxxx_3] = ( + [Ng-1]^-1 * ( [Ng-2]^-1*[X_xxpxpxppxpp_3] +
         [Delta_X_xxxxpxp_3] + [Delta_X_xxpxpxpxp_3] )

       + [Delta_X_xxxxx_3]);

id  [X_xxxxpxp_3] = ( + 2*[Ng-2]^-1*[X_xxpxpxppxpp_3] + [Delta_X_xxxxpxp_3]);

id  [X_xxpxpxpxp_3] = ( + [Ng-2]^-1*[X_xxpxpxppxpp_3] +
         [Delta_X_xxpxpxpxp_3]);

id  [X_xxpxpxppxpp_3] = ( + N^3*[Ng-1] * ( 7/108*eps^-4*[Ng-2] + 31/54*eps^-3*
         [Ng-2] + 1321/324*eps^-2*[Ng-2] - 3/16*eps^-2*Pi^2*[Ng-2] + 305165/
         11664*eps^-1*[Ng-2] - 1079/648*eps^-1*Pi^2*[Ng-2] - 17/4*eps^-1*zeta3
         *[Ng-2] + 3676889/23328*[Ng-2] - 5093/432*Pi^2*[Ng-2] + 4789/51840*
         Pi^4*[Ng-2] - 6155/162*zeta3*[Ng-2] ));

id  [X_xxxgg_3] = ( + [Ng-1]^-1 * ( [X_xxpxpgg_3] )

       + [Delta_X_xxxgg_3]);

id  [X_xxpxpgg_3] = ( + N^3*[Ng-1] * (  - 2402380063/139968 - 185/108*eps^-5
          - 8545/648*eps^-4 - 9485/108*eps^-3 + 6007/1296*eps^-3*Pi^2 - 
         6232195/11664*eps^-2 + 279601/7776*eps^-2*Pi^2 + 1739/18*eps^-2*zeta3
          - 215665115/69984*eps^-1 + 1401341/5832*eps^-1*Pi^2 - 43237/17280*
         eps^-1*Pi^4 + 493849/648*eps^-1*zeta3 + 204972215/139968*Pi^2 - 
         5776091/311040*Pi^4 + 22715/18*zeta5 + 4989251/972*zeta3 - 28507/108*
         zeta3*Pi^2 ));

id  [X_xgggg_3] = ( + N^3 * ( 467664317/5184 + 5/2*eps^-6 + 1625/108*eps^-5 +
         30611/324*eps^-4 - 53/8*eps^-4*Pi^2 + 89111/162*eps^-3 - 52357/1296*
         eps^-3*Pi^2 - 1198/9*eps^-3*zeta3 + 35947711/11664*eps^-2 - 996125/
         3888*eps^-2*Pi^2 + 98561/25920*eps^-2*Pi^4 - 29969/36*eps^-2*zeta3 + 
         1177775537/69984*eps^-1 - 17491783/11664*eps^-1*Pi^2 + 8501/384*
         eps^-1*Pi^4 - 14843/9*eps^-1*zeta5 - 3495541/648*eps^-1*zeta3 + 39049/
         108*eps^-1*zeta3*Pi^2 - 294776213/34992*Pi^2 + 4131497/31104*Pi^4 - 
         142039/186624*Pi^6 - 772663/72*zeta5 - 124216589/3888*zeta3 + 980143/
         432*zeta3*Pi^2 + 15355/4*zeta3^2 ));

id  [Delta_X_xxpxpxpxp_3] = ( + N^3*[Ng-1] * ( 6097/162 + 13/72*eps^-2 - 1/36*
         eps^-2*Pi^2 + 1/9*eps^-2*zeta3 + 367/108*eps^-1 - 71/216*eps^-1*Pi^2
          + 13/1080*eps^-1*Pi^4 - 19/27*eps^-1*zeta3 - 7735/2592*Pi^2 + 28/405
         *Pi^4 + 61/9*zeta5 - 8527/648*zeta3 - 11/36*zeta3*Pi^2 ));

id  [Delta_X_xxxxpxp_3] = ( + N^3*[Ng-1] * ( 129761/2592 + 1/24*eps^-3 + 25/36
         *eps^-2 - 1/24*eps^-2*Pi^2 + 1/6*eps^-2*zeta3 + 743/108*eps^-1 - 109/
         288*eps^-1*Pi^2 + 2/135*eps^-1*Pi^4 - 3/2*eps^-1*zeta3 - 2729/864*
         Pi^2 + 251/6480*Pi^4 + 8*zeta5 - 2377/216*zeta3 - 43/72*zeta3*Pi^2 ));

id  [Delta_X_xxxxx_3] = ( + N^3 * ( 25/6 + 13/32*eps^-1 - 1/16*eps^-1*Pi^2 + 1/
         4*eps^-1*zeta3 - 397/576*Pi^2 - 1/288*Pi^4 + 41/24*zeta5 + 11/12*
         zeta3 + 5/72*zeta3*Pi^2 ));

id  [Delta_X_xxx_1] = ( + N * (  - 1/6 - 5/12*eps - 31/24*eps^2 + 7/72*eps^2*
         Pi^2 - 197/48*eps^3 + 35/144*eps^3*Pi^2 + 25/18*eps^3*zeta3 - 1231/96
         *eps^4 + 217/288*eps^4*Pi^2 + 71/8640*eps^4*Pi^4 + 125/36*eps^4*zeta3
          ));

id  [Delta_X_xxx_2] = ( + N*NF * ( 7/18 + 805/324*eps - 11/108*eps*Pi^2 + 8227/
         648*eps^2 - 181/216*eps^2*Pi^2 - 37/27*eps^2*zeta3 - 1231/144*eps^3
          + 217/432*eps^3*Pi^2 + 71/12960*eps^3*Pi^4 + 125/54*eps^3*zeta3 )

       + N^2 * ( 401/36 + 1/2*eps^-2 + 11/4*eps^-1 - 3/4*Pi^2 - 2/3*zeta3 + 
         16061/324*eps - 1573/432*eps*Pi^2 - 7/270*eps*Pi^4 - 110/9*eps*zeta3
          + 141481/648*eps^2 - 4717/288*eps^2*Pi^2 + 631/6480*eps^2*Pi^4 - 50/
         3*eps^2*zeta5 - 6829/108*eps^2*zeta3 + 17/9*eps^2*zeta3*Pi^2 + 38161/
         576*eps^3 - 6727/1728*eps^3*Pi^2 - 2201/51840*eps^3*Pi^4 - 3875/216*
         eps^3*zeta3 )

       + N^2*Ng * (  - 5/18 - 1/9*eps^-1 - 31/36*eps + 7/108*eps*Pi^2 - 197/72
         *eps^2 + 35/216*eps^2*Pi^2 + 25/27*eps^2*zeta3 - 1231/144*eps^3 + 217/
         432*eps^3*Pi^2 + 71/12960*eps^3*Pi^4 + 125/54*eps^3*zeta3 ));

id  [Delta_X_xxx_3_1x1] = ( + N*NF^2 * (  - 245/972 - 5/324*Pi^2 + 18227/3888*
         eps - 397/1296*eps*Pi^2 - 11/18*eps*zeta3 - 1231/864*eps^2 + 217/2592
         *eps^2*Pi^2 + 71/77760*eps^2*Pi^4 + 125/324*eps^2*zeta3 )

       + N^2*NF * (  - 74095/1944 - 7/12*eps^-2 - 154/27*eps^-1 + 1/216*eps^-1
         *Pi^2 + 65/54*Pi^2 + 1/1620*Pi^4 + 71/18*zeta3 + 7109/216*eps - 2485/
         864*eps*Pi^2 + 631/19440*eps*Pi^4 - 50/9*eps*zeta5 - 4907/324*eps*
         zeta3 + 17/27*eps*zeta3*Pi^2 + 38161/1728*eps^2 - 6727/5184*eps^2*
         Pi^2 - 2201/155520*eps^2*Pi^4 - 3875/648*eps^2*zeta3 )

       + N^2*NF*Ng * (  - 787/486 - 1/27*eps^-2 - 2/9*eps^-1 + 2/81*Pi^2 + 
         8227/1944*eps - 181/648*eps*Pi^2 - 37/81*eps*zeta3 - 1231/432*eps^2
          + 217/1296*eps^2*Pi^2 + 71/38880*eps^2*Pi^4 + 125/162*eps^2*zeta3 )

       + N^3 * (  - 8485661/15552 - 3/8*eps^-4 - 51/16*eps^-3 - 847/48*eps^-2
          + 55/96*eps^-2*Pi^2 + eps^-2*zeta3 - 21061/216*eps^-1 + 9409/1728*
         eps^-1*Pi^2 + 5/108*eps^-1*Pi^4 + 497/24*eps^-1*zeta3 + 40319/1296*
         Pi^2 + 15767/34560*Pi^4 + 241/6*zeta5 + 7319/48*zeta3 - 137/36*zeta3*
         Pi^2 - 33383435/62208*eps + 843727/20736*eps*Pi^2 - 19561/77760*eps*
         Pi^4 + 775/18*eps*zeta5 + 399373/2592*eps*zeta3 - 527/108*eps*zeta3*
         Pi^2 - 1182991/13824*eps^2 + 208537/41472*eps^2*Pi^2 + 68231/1244160*
         eps^2*Pi^4 + 120125/5184*eps^2*zeta3 )

       + N^3*Ng * (  - 57293/1944 - 8/27*eps^-2 - 215/54*eps^-1 + 1/216*eps^-1
         *Pi^2 + 167/216*Pi^2 + 1/1620*Pi^4 + 71/18*zeta3 + 141481/1944*eps - 
         4717/864*eps*Pi^2 + 631/19440*eps*Pi^4 - 50/9*eps*zeta5 - 6829/324*
         eps*zeta3 + 17/27*eps*zeta3*Pi^2 + 38161/1728*eps^2 - 6727/5184*eps^2
         *Pi^2 - 2201/155520*eps^2*Pi^4 - 3875/648*eps^2*zeta3 )

       + N^3*Ng^2 * (  - 443/324 - 1/27*eps^-2 - 2/9*eps^-1 + 13/324*Pi^2 - 
         197/432*eps + 35/1296*eps*Pi^2 + 25/162*eps*zeta3 - 1231/864*eps^2 + 
         217/2592*eps^2*Pi^2 + 71/77760*eps^2*Pi^4 + 125/324*eps^2*zeta3 ));

id  [Delta_X_xxx_3_2x0] = ( + NF * (  - 77/144 + 1/3*zeta3 + 31/96*eps - 7/288
         *eps*Pi^2 + 197/192*eps^2 - 35/576*eps^2*Pi^2 - 25/72*eps^2*zeta3 + 
         1231/384*eps^3 - 217/1152*eps^3*Pi^2 - 71/34560*eps^3*Pi^4 - 125/144*
         eps^3*zeta3 )

       + N*NF^2 * (  - 245/486 + 1/27*Pi^2 + 18227/1944*eps - 397/648*eps*Pi^2
          - 11/9*eps*zeta3 - 1231/432*eps^2 + 217/1296*eps^2*Pi^2 + 71/38880*
         eps^2*Pi^4 + 125/162*eps^2*zeta3 )

       + N^2*NF * (  - 504463/15552 + 1/8*eps^-3 - 13/144*eps^-2 - 1247/288*
         eps^-1 + 187/864*eps^-1*Pi^2 + 17195/5184*Pi^2 + 1/1620*Pi^4 + 199/72
         *zeta3 + 128623/1728*eps - 10879/1728*eps*Pi^2 + 631/9720*eps*Pi^4 - 
         100/9*eps*zeta5 - 20519/648*eps*zeta3 + 34/27*eps*zeta3*Pi^2 + 120289/
         3456*eps^2 - 21175/10368*eps^2*Pi^2 - 1633/62208*eps^2*Pi^4 - 11675/
         1296*eps^2*zeta3 - 1231/64*eps^3 + 217/192*eps^3*Pi^2 + 71/5760*eps^3
         *Pi^4 + 125/24*eps^3*zeta3 )

       + N^2*NF*Ng * (  - 787/243 - 2/27*eps^-2 - 4/9*eps^-1 + 5/27*Pi^2 + 
         8227/972*eps - 181/324*eps*Pi^2 - 74/81*eps*zeta3 - 1231/216*eps^2 + 
         217/648*eps^2*Pi^2 + 71/19440*eps^2*Pi^4 + 125/81*eps^2*zeta3 )

       + N^3 * (  - 17252495/31104 - 3/8*eps^-4 - 31/8*eps^-3 - 5839/288*
         eps^-2 + 125/96*eps^-2*Pi^2 + eps^-2*zeta3 - 20011/192*eps^-1 + 8351/
         864*eps^-1*Pi^2 + 5/108*eps^-1*Pi^4 + 247/12*eps^-1*zeta3 + 555101/
         10368*Pi^2 - 92543/103680*Pi^4 + 277/6*zeta5 + 22177/144*zeta3 - 211/
         36*zeta3*Pi^2 - 56653057/62208*eps + 1431917/20736*eps*Pi^2 - 33443/
         77760*eps*Pi^4 + 1325/18*eps*zeta5 + 682799/2592*eps*zeta3 - 901/108*
         eps*zeta3*Pi^2 - 1724669/13824*eps^2 + 303611/41472*eps^2*Pi^2 + 
         116653/1244160*eps^2*Pi^4 + 167575/5184*eps^2*zeta3 + 8617/128*eps^3
          - 1519/384*eps^3*Pi^2 - 497/11520*eps^3*Pi^4 - 875/48*eps^3*zeta3 )

       + N^3*Ng * (  - 266339/15552 + 1/8*eps^-3 + 173/432*eps^-2 - 133/96*
         eps^-1 + 187/864*eps^-1*Pi^2 + 13379/5184*Pi^2 + 1/1620*Pi^4 + 175/72
         *zeta3 + 2212585/15552*eps - 18469/1728*eps*Pi^2 + 631/9720*eps*Pi^4
          - 100/9*eps*zeta5 - 27091/648*eps*zeta3 + 34/27*eps*zeta3*Pi^2 + 
         116743/3456*eps^2 - 20545/10368*eps^2*Pi^2 - 1633/62208*eps^2*Pi^4 - 
         11225/1296*eps^2*zeta3 - 8617/384*eps^3 + 1519/1152*eps^3*Pi^2 + 497/
         34560*eps^3*Pi^4 + 875/144*eps^3*zeta3 )

       + N^3*Ng^2 * (  - 443/162 - 2/27*eps^-2 - 4/9*eps^-1 + 4/27*Pi^2 - 197/
         216*eps + 35/648*eps*Pi^2 + 25/81*eps*zeta3 - 1231/432*eps^2 + 217/
         1296*eps^2*Pi^2 + 71/38880*eps^2*Pi^4 + 125/162*eps^2*zeta3 ));

id  [Delta_X_xxxg_2] = ( + N^2 * (  - 2143/96 - 1/2*eps^-2 - 57/16*eps^-1 + 1/
         8*eps^-1*Pi^2 - 1/2*eps^-1*zeta3 + 9/8*Pi^2 - 2/45*Pi^4 + 6*zeta3 - 
         69323/576*eps + 1811/288*eps*Pi^2 + 91/540*eps*Pi^4 - 22*eps*zeta5 + 
         91/3*eps*zeta3 + 11/12*eps*zeta3*Pi^2 + 4475885/3456*eps^2 - 106079/
         1728*eps^2*Pi^2 - 9647/2592*eps^2*Pi^4 - 2167/11340*eps^2*Pi^6 - 
         12527/24*eps^2*zeta5 - 3423/8*eps^2*zeta3 + 571/18*eps^2*zeta3*Pi^2
          + 2675/24*eps^2*zeta3^2 ));

id  [Delta_X_xxxg_3] = ( + N^2*NF * ( 97051/1728 - 1/6*eps^-3 - 29/144*eps^-2
          + 5/72*eps^-2*Pi^2 - 5/18*eps^-2*zeta3 + 3275/864*eps^-1 - 1/54*
         eps^-1*Pi^2 - 13/648*eps^-1*Pi^4 + 82/27*eps^-1*zeta3 - 715/216*Pi^2
          + 547/4860*Pi^4 - 68/9*zeta5 - 1081/324*zeta3 + 25/108*zeta3*Pi^2 + 
         4475885/3456*eps - 106079/1728*eps*Pi^2 - 9647/2592*eps*Pi^4 - 2167/
         11340*eps*Pi^6 - 12527/24*eps*zeta5 - 3423/8*eps*zeta3 + 571/18*eps*
         zeta3*Pi^2 + 2675/24*eps*zeta3^2 )

       + N^3 * ( 18427153/3456 + 13/8*eps^-4 + 279/16*eps^-3 - 5/12*eps^-3*
         Pi^2 + 5/3*eps^-3*zeta3 + 37777/288*eps^-2 - 1879/288*eps^-2*Pi^2 + 
         37/216*eps^-2*Pi^4 - 409/18*eps^-2*zeta3 + 376769/432*eps^-1 - 86713/
         1728*eps^-1*Pi^2 - 3269/6480*eps^-1*Pi^4 + 314/3*eps^-1*zeta5 - 44717/
         216*eps^-1*zeta3 - 199/36*eps^-1*zeta3*Pi^2 - 1227661/3456*Pi^2 - 
         398077/311040*Pi^4 + 743/12960*Pi^6 - 26983/36*zeta5 - 1550117/1296*
         zeta3 + 8021/108*zeta3*Pi^2 - 338/3*zeta3^2 - 31331195/3456*eps + 
         742553/1728*eps*Pi^2 + 67529/2592*eps*Pi^4 + 2167/1620*eps*Pi^6 + 
         87689/24*eps*zeta5 + 23961/8*eps*zeta3 - 3997/18*eps*zeta3*Pi^2 - 
         18725/24*eps*zeta3^2 )

       + N^3*Ng * ( 97051/1728 - 1/6*eps^-3 - 29/144*eps^-2 + 5/72*eps^-2*Pi^2
          - 5/18*eps^-2*zeta3 + 3275/864*eps^-1 - 1/54*eps^-1*Pi^2 - 13/648*
         eps^-1*Pi^4 + 82/27*eps^-1*zeta3 - 715/216*Pi^2 + 547/4860*Pi^4 - 68/
         9*zeta5 - 1081/324*zeta3 + 25/108*zeta3*Pi^2 + 4475885/3456*eps - 
         106079/1728*eps*Pi^2 - 9647/2592*eps*Pi^4 - 2167/11340*eps*Pi^6 - 
         12527/24*eps*zeta5 - 3423/8*eps*zeta3 + 571/18*eps*zeta3*Pi^2 + 2675/
         24*eps*zeta3^2 ));

id  [Delta_X_xxxqqb_3] = ( + N^2*NF * ( 129761/2592 + 1/24*eps^-3 + 25/36*
         eps^-2 - 1/24*eps^-2*Pi^2 + 1/6*eps^-2*zeta3 + 743/108*eps^-1 - 109/
         288*eps^-1*Pi^2 + 2/135*eps^-1*Pi^4 - 3/2*eps^-1*zeta3 - 2729/864*
         Pi^2 + 251/6480*Pi^4 + 8*zeta5 - 2377/216*zeta3 - 43/72*zeta3*Pi^2 ));

id  [Delta_X_xxxgg_3] = ( + N^3 * (  - 23181667/5184 - 7/8*eps^-4 - 83/8*
         eps^-3 + 5/12*eps^-3*Pi^2 - 5/3*eps^-3*zeta3 - 13285/144*eps^-2 + 
         1295/288*eps^-2*Pi^2 - 37/216*eps^-2*Pi^4 + 64/3*eps^-2*zeta3 - 
         146719/216*eps^-1 + 595/16*eps^-1*Pi^2 + 19/54*eps^-1*Pi^4 - 308/3*
         eps^-1*zeta5 + 3719/24*eps^-1*zeta3 + 23/4*eps^-1*zeta3*Pi^2 + 20929/
         72*Pi^2 + 407/3840*Pi^4 - 499/30240*Pi^6 + 2477/4*zeta5 + 212881/216*
         zeta3 - 797/12*zeta3*Pi^2 + 773/6*zeta3^2 ));

id  [Delta_X_xqqbqqb_3] = ( + N^-2*NF * ( 96877/5184 + 13/144*eps^-2 - 1/72*
         eps^-2*Pi^2 + 1/18*eps^-2*zeta3 + 1459/864*eps^-1 - 17/108*eps^-1*
         Pi^2 + 2/405*eps^-1*Pi^4 - 29/108*eps^-1*zeta3 - 7411/5184*Pi^2 + 
         1331/38880*Pi^4 + 22/9*zeta5 - 833/162*zeta3 - 37/216*zeta3*Pi^2 )

       + NF * (  - 98227/5184 - 13/144*eps^-2 + 1/72*eps^-2*Pi^2 - 1/18*eps^-2
         *zeta3 - 1477/864*eps^-1 + 37/216*eps^-1*Pi^2 - 23/3240*eps^-1*Pi^4
          + 47/108*eps^-1*zeta3 + 8059/5184*Pi^2 - 1357/38880*Pi^4 - 13/3*
         zeta5 + 5195/648*zeta3 + 29/216*zeta3*Pi^2 ));



==> anc/SPACE.inc <==
***
*** Ancillary files for:
***   Radiation from a gluon-gluino colour-singlet dipole at N$^3$LO
***    x. Chen, P. Jakub\v{c}\'{i}k, M. Marcoli, G. Stagnitto
***
*** [X_xg_k_kx0_SPACE] is the N$^k$LO renormalized form factor
*** for X->xg in space-time kinematics.
***
*** Notation:
***  x = gluino
***  g = gluon
***  q = quark
***  qb = anti-quark
***  p = 'prime', used to denote different-flavour fermions
***

id [X_xg_1_1x0_SPACE] =
      1/3*NF*eps^-1 - 2*N*eps^-2 - 10/3*N*eps^-1 + 1/3*N*eps^-1*Ng + 1/6*N*Pi^2;

id [X_xg_2_2x0_SPACE] =
       - 1/8*N^-1*NF*eps^-1 + 1/12*NF^2*eps^-2 - 5/6*N*NF*eps^-3 - 41/36*N*NF*eps^-2 + 1/6*N*NF*eps^-2*Ng + 55/54*N*NF*eps^-1 + 1/18*N*NF*eps^-1*Pi^2 - 3053/1296*N*NF - 5/108*N*NF*Pi^2 + 5/9*N*NF*zeta3 + N^2*eps^-4 + 73/12*N^2*eps^-3 - 5/6*N^2*
      eps^-3*Ng + 143/36*N^2*eps^-2 - 41/36*N^2*eps^-2*Ng + 1/12*N^2*eps^-2*Ng^2 - 1/12*N^2*eps^-2*Pi^2 - 781/216*N^2*eps^-1 + 247/216*N^2*eps^-1*Ng - 13/72*N^2*eps^-1*Pi^2 + 1/18*N^2*eps^-1*Pi^2*Ng - 25/6*N^2*eps^-1*zeta3 + 21923/1296*N^2 - 3053/
      1296*N^2*Ng + 193/216*N^2*Pi^2 - 5/108*N^2*Pi^2*Ng - 7/120*N^2*Pi^4 - 253/18*N^2*zeta3 + 5/9*N^2*zeta3*Ng;

id [X_xg_3_3x0_SPACE] =
       - 1/96*N^-2*NF*eps^-1 - 11/144*N^-1*NF^2*eps^-2 + 11/432*N^-1*NF^2*eps^-1 + 25/72*NF*eps^-3 + 83/216*NF*eps^-2 - 11/144*NF*eps^-2*Ng + 2/9*NF*eps^-2*zeta3 - 2545/1296*NF*eps^-1 + 11/432*NF*eps^-1*Ng - 7/288*NF*eps^-1*Pi^2 + 1/270*NF*eps^-1*
      Pi^4 + 65/54*NF*eps^-1*zeta3 - 6355/1944*NF + 49/864*NF*Pi^2 + 19/1620*NF*Pi^4 + 14/9*NF*zeta5 + 529/648*NF*zeta3 - 1/18*NF*zeta3*Pi^2 + 5/216*NF^3*eps^-3 - 49/162*N*NF^2*eps^-4 - 763/1944*N*NF^2*eps^-3 + 5/72*N*NF^2*eps^-3*Ng + 85/162*N*NF^2*
      eps^-2 + 23/1296*N*NF^2*eps^-2*Pi^2 - 22073/69984*N*NF^2*eps^-1 - 35/1944*N*NF^2*eps^-1*Pi^2 + 19/324*N*NF^2*eps^-1*zeta3 + 1140755/419904*N*NF^2 + 31/7776*N*NF^2*Pi^2 + 1/10368*N*NF^2*Pi^4 - 140/243*N*NF^2*zeta3 + 2/3*N^2*NF*eps^-5 + 2543/648
      *N^2*NF*eps^-4 - 49/81*N^2*NF*eps^-4*Ng + 251/1944*N^2*NF*eps^-3 - 763/972*N^2*NF*eps^-3*Ng + 5/72*N^2*NF*eps^-3*Ng^2 - 17/324*N^2*NF*eps^-3*Pi^2 - 6035/1944*N^2*NF*eps^-2 + 1459/1296*N^2*NF*eps^-2*Ng - 257/1944*N^2*NF*eps^-2*Pi^2 + 23/648*N^2
      *NF*eps^-2*Pi^2*Ng - 133/108*N^2*NF*eps^-2*zeta3 + 1401337/69984*N^2*NF*eps^-1 - 5741/8748*N^2*NF*eps^-1*Ng + 2219/5832*N^2*NF*eps^-1*Pi^2 - 35/972*N^2*NF*eps^-1*Pi^2*Ng - 463/25920*N^2*NF*eps^-1*Pi^4 + 61/162*N^2*NF*eps^-1*zeta3 + 19/162*N^2*
      NF*eps^-1*zeta3*Ng + 1062379/209952*N^2*NF + 1140755/209952*N^2*NF*Ng - 84379/139968*N^2*NF*Pi^2 + 31/3888*N^2*NF*Pi^2*Ng - 3313/155520*N^2*NF*Pi^4 + 1/5184*N^2*NF*Pi^4*Ng - 19/60*N^2*NF*zeta5 + 3707/162*N^2*NF*zeta3 - 280/243*N^2*NF*zeta3*Ng
       + 17/108*N^2*NF*zeta3*Pi^2 - 1/3*N^3*eps^-6 - 53/12*N^3*eps^-5 + 2/3*N^3*eps^-5*Ng - 4103/324*N^3*eps^-4 + 2543/648*N^3*eps^-4*Ng - 49/162*N^3*eps^-4*Ng^2 + 7109/1944*N^3*eps^-3 - 53/243*N^3*eps^-3*Ng - 763/1944*N^3*eps^-3*Ng^2 + 5/216*N^3*
      eps^-3*Ng^3 + 131/1296*N^3*eps^-3*Pi^2 - 17/324*N^3*eps^-3*Pi^2*Ng + 11/6*N^3*eps^-3*zeta3 + 1699/3888*N^3*eps^-2 - 3391/972*N^3*eps^-2*Ng + 779/1296*N^3*eps^-2*Ng^2 - 2207/3888*N^3*eps^-2*Pi^2 - 257/1944*N^3*eps^-2*Pi^2*Ng + 23/1296*N^3*
      eps^-2*Pi^2*Ng^2 + 247/12960*N^3*eps^-2*Pi^4 + 2011/108*N^3*eps^-2*zeta3 - 157/108*N^3*eps^-2*zeta3*Ng - 6608795/69984*N^3*eps^-1 + 769019/34992*N^3*eps^-1*Ng - 23855/69984*N^3*eps^-1*Ng^2 - 59447/23328*N^3*eps^-1*Pi^2 + 9443/23328*N^3*eps^-1*
      Pi^2*Ng - 35/1944*N^3*eps^-1*Pi^2*Ng^2 + 11657/51840*N^3*eps^-1*Pi^4 - 559/25920*N^3*eps^-1*Pi^4*Ng - 439/30*N^3*eps^-1*zeta5 + 4195/108*N^3*eps^-1*zeta3 - 67/81*N^3*eps^-1*zeta3*Ng + 19/324*N^3*eps^-1*zeta3*Ng^2 - 85/216*N^3*eps^-1*zeta3*Pi^2
       - 67273981/419904*N^3 + 1748719/209952*N^3*Ng + 1140755/419904*N^3*Ng^2 + 311317/139968*N^3*Pi^2 - 92317/139968*N^3*Pi^2*Ng + 31/7776*N^3*Pi^2*Ng^2 + 19439/31104*N^3*Pi^4 - 5137/155520*N^3*Pi^4*Ng + 1/10368*N^3*Pi^4*Ng^2 - 22523/233280*N^3*
      Pi^6 + 2339/36*N^3*zeta5 - 337/180*N^3*zeta5*Ng + 58957/1944*N^3*zeta3 + 14299/648*N^3*zeta3*Ng - 140/243*N^3*zeta3*Ng^2 - 1271/432*N^3*zeta3*Pi^2 + 23/108*N^3*zeta3*Pi^2*Ng - 883/18*N^3*zeta3^2;





==> anc/neutralino_SEs.inc <==
*** 
*** Ancillary files for:
***    Radiation from a gluon-gluino colour-singlet dipole at N$^3$LO
***    X. Chen, P. Jakub\v{c}\'{i}k, M. Marcoli, G. Stagnitto
***
*** NX0L is the bare self-energy of the neutralino at L loops.
*** The kinematic prefactor (-q^2)^(L*eps) is factored out.
***


id NX01 =

       + eps^-1 * (
          + 4
          )

       + 4
       
       + eps * (
          + 8
          - 1/3*Pi^2
          )

       + eps^2 * (
          + 16
          - 28/3*zeta3
          - 1/3*Pi^2
          );

id NX02 =

       + eps^-2 * (
          - 2/3*NF
          + 20/3*N
          - 2/3*N*NG
          )

       + eps^-1 * (
          - 8/3*NF
          + 29*N
          - 8/3*N*NG
          )

       - 28/3*NF
          + 1/9*NF*Pi^2
          + 201/2*N
          - 24*N*zeta3
          - 10/9*N*Pi^2
          - 28/3*N*NG
          + 1/9*N*NG*Pi^2

       + eps * (
          - 92/3*NF
          + 64/9*NF*zeta3
          + 4/9*NF*Pi^2
          + 3985/12*N
          - 856/9*N*zeta3
          - 29/6*N*Pi^2
          - 2/5*N*Pi^4
          - 92/3*N*NG
          + 64/9*N*NG*zeta3
          + 4/9*N*NG*Pi^2
          );

id NX03 =

       + eps^-3 * (
          + 4/27*NF^2
          - 71/27*N*NF
          + 8/27*N*NF*NG
          + 310/27*N^2
          - 71/27*N^2*NG
          + 4/27*N^2*NG^2
          )

       + eps^-2 * (
          + 1/6*N^-1*NF
          + 28/27*NF^2
          - 373/18*N*NF
          + 56/27*N*NF*NG
          + 2525/27*N^2
          - 188/9*N^2*NG
          + 28/27*N^2*NG^2
          )

       + eps^-1 * (
          + 77/36*N^-1*NF
          - 4/3*N^-1*NF*zeta3
          + 1300/243*NF^2
          - 1/27*NF^2*Pi^2
          - 110615/972*N*NF
          + 40/3*N*NF*zeta3
          + 71/108*N*NF*Pi^2
          + 2600/243*N*NF*NG
          - 2/27*N*NF*NG*Pi^2
          + 251729/486*N^2
          - 350/3*N^2*zeta3
          - 155/54*N^2*Pi^2
          - 56347/486*N^2*NG
          + 44/3*N^2*NG*zeta3
          + 71/108*N^2*NG*Pi^2
          + 1300/243*N^2*NG^2
          - 1/27*N^2*NG^2*Pi^2
          )

       + 3457/216*N^-1*NF
          - 82/9*N^-1*NF*zeta3
          - 1/24*N^-1*NF*Pi^2
          - 1/45*N^-1*NF*Pi^4
          + 220/9*NF^2
          - 92/27*NF^2*zeta3
          - 7/27*NF^2*Pi^2
          - 1061249/1944*N*NF
          + 3211/27*N*NF*zeta3
          + 373/72*N*NF*Pi^2
          + 2/9*N*NF*Pi^4
          + 440/9*N*NF*NG
          - 184/27*N*NF*NG*zeta3
          - 14/27*N*NF*NG*Pi^2
          + 2419495/972*N^2
          + 100*N^2*zeta5
          - 22436/27*N^2*zeta3
          - 2525/108*N^2*Pi^2
          - 35/18*N^2*Pi^4
          - 546181/972*N^2*NG
          + 3457/27*N^2*NG*zeta3
          + 47/9*N^2*NG*Pi^2
          + 11/45*N^2*NG*Pi^4
          + 220/9*N^2*NG^2
          - 92/27*N^2*NG^2*zeta3
          - 7/27*N^2*NG^2*Pi^2
         ;

id NX04 =

       + eps^-4 * (
          - 1/27*NF^3
          + 11/12*N*NF^2
          - 1/9*N*NF^2*NG
          - 269/36*N^2*NF
          + 11/6*N^2*NF*NG
          - 1/9*N^2*NF*NG^2
          + 1085/54*N^3
          - 269/36*N^3*NG
          + 11/12*N^3*NG^2
          - 1/27*N^3*NG^3
          )

       + eps^-3 * (
          - 1/9*N^-1*NF^2
          + 31/36*NF
          - 1/9*NF*NG
          - 10/27*NF^3
          + 373/36*N*NF^2
          - 10/9*N*NF^2*NG
          - 6461/72*N^2*NF
          + 125/6*N^2*NF*NG
          - 10/9*N^2*NF*NG^2
          + 53081/216*N^3
          - 6523/72*N^3*NG
          + 377/36*N^3*NG^2
          - 10/27*N^3*NG^3
          )

       + eps^-2 * (
          + 1/96*N^-2*NF
          - 403/216*N^-1*NF^2
          + N^-1*NF^2*zeta3
          + 3187/216*NF
          - 15/2*NF*zeta3
          - 403/216*NF*NG
          + NF*NG*zeta3
          - 205/81*NF^3
          + 1/81*NF^3*Pi^2
          + 99769/1296*N*NF^2
          - 6*N*NF^2*zeta3
          - 11/36*N*NF^2*Pi^2
          - 205/27*N*NF^2*NG
          + 1/27*N*NF^2*NG*Pi^2
          - 1795945/2592*N^2*NF
          + 98*N^2*NF*zeta3
          + 269/108*N^2*NF*Pi^2
          + 50489/324*N^2*NF*NG
          - 13*N^2*NF*NG*zeta3
          - 11/18*N^2*NF*NG*Pi^2
          - 205/27*N^2*NF*NG^2
          + 1/27*N^2*NF*NG^2*Pi^2
          + 619727/324*N^3
          - 791/2*N^3*zeta3
          - 1085/162*N^3*Pi^2
          - 917081/1296*N^3*NG
          + 211/2*N^3*NG*zeta3
          + 269/108*N^3*NG*Pi^2
          + 102187/1296*N^3*NG^2
          - 7*N^3*NG^2*zeta3
          - 11/36*N^3*NG^2*Pi^2
          - 205/81*N^3*NG^3
          + 1/81*N^3*NG^3*Pi^2
          )

       + eps^-1 * (
          + 79/144*N^-2*NF
          - 5/2*N^-2*NF*zeta5
          + 37/24*N^-2*NF*zeta3
          - 11861/648*N^-1*NF^2
          + 31/3*N^-1*NF^2*zeta3
          + 1/27*N^-1*NF^2*Pi^2
          + 1/60*N^-1*NF^2*Pi^4
          + 23849/162*NF
          + 5/2*NF*zeta5
          - 1055/12*NF*zeta3
          - 31/108*NF*Pi^2
          - 1/8*NF*Pi^4
          - 11861/648*NF*NG
          + 31/3*NF*NG*zeta3
          + 1/27*NF*NG*Pi^2
          + 1/60*NF*NG*Pi^4
          - 10802/729*NF^3
          + 118/81*NF^3*zeta3
          + 10/81*NF^3*Pi^2
          + 415897/864*N*NF^2
          - 740/9*N*NF^2*zeta3
          - 373/108*N*NF^2*Pi^2
          - 1/10*N*NF^2*Pi^4
          - 10802/243*N*NF^2*NG
          + 118/27*N*NF^2*NG*zeta3
          + 10/27*N*NF^2*NG*Pi^2
          - 34609331/7776*N^2*NF
          - 260/3*N^2*NF*zeta5
          + 243727/216*N^2*NF*zeta3
          + 6461/216*N^2*NF*Pi^2
          + 49/30*N^2*NF*Pi^4
          + 1271413/1296*N^2*NF*NG
          - 1573/9*N^2*NF*NG*zeta3
          - 125/18*N^2*NF*NG*Pi^2
          - 13/60*N^2*NF*NG*Pi^4
          - 10802/243*N^2*NF*NG^2
          + 118/27*N^2*NF*NG^2*zeta3
          + 10/27*N^2*NF*NG^2*Pi^2
          + 143738639/11664*N^3
          + 1940/3*N^3*zeta5
          - 349594/81*N^3*zeta3
          - 53081/648*N^3*Pi^2
          - 791/120*N^3*Pi^4
          - 35749817/7776*N^3*NG
          - 275/3*N^3*NG*zeta5
          + 131525/108*N^3*NG*zeta3
          + 6523/216*N^3*NG*Pi^2
          + 211/120*N^3*NG*Pi^4
          + 1295135/2592*N^3*NG^2
          - 833/9*N^3*NG^2*zeta3
          - 377/108*N^3*NG^2*Pi^2
          - 7/60*N^3*NG^2*Pi^4
          - 10802/729*N^3*NG^3
          + 118/81*N^3*NG^3*zeta3
          + 10/81*N^3*NG^3*Pi^2
          );


==> anc/photon_SEs.inc <==
*** 
*** Ancillary files for:
***    Radiation from a gluon-gluino colour-singlet dipole at N$^3$LO
***    X. Chen, P. Jakub\v{c}\'{i}k, M. Marcoli, G. Stagnitto
***
*** PX0L is the bare self-energy of the photon at L loops.
*** The kinematic prefactor (-q^2)^(L*eps) is factored out.
***


id PX01 =

       + eps^-1 * (
          - 4*N
          )

       - 4*N

       + eps * (
          - 8*N
          + 1/3*N*Pi^2
          )

       + eps^2 * (
          - 16*N
          + 28/3*N*zeta3
          + 1/3*N*Pi^2
          );

id PX02 =

       + eps^-1*[N^2-1] * (
          - 3/2
          )

       + [N^2-1] * (
          - 51/4
          + 12*zeta3
          )

       + eps*[N^2-1] * (
          - 497/8
          + 30*zeta3
          + 1/4*Pi^2
          + 1/5*Pi^4
          );

id PX03 =

       + eps^-2*[N^2-1] * (
          + 1/3*NF
          - 11/6*N
          + 1/3*N*NG
          )

       + eps^-1*[N^2-1] * (
          - 1/8*N^-1
          + 14/3*NF
          - 4*NF*zeta3
          - 617/24*N
          + 22*N*zeta3
          + 14/3*N*NG
          - 4*N*NG*zeta3
          )

       + [N^2-1] * (
          - 47/8*N^-1
          + 30*N^-1*zeta5
          - 37/2*N^-1*zeta3
          + 1355/36*NF
          - 68/3*NF*zeta3
          - 1/12*NF*Pi^2
          - 1/15*NF*Pi^4
          - 7529/36*N
          - 20*N*zeta5
          + 895/6*N*zeta3
          + 11/24*N*Pi^2
          + 11/30*N*Pi^4
          + 1355/36*N*NG
          - 68/3*N*NG*zeta3
          - 1/12*N*NG*Pi^2
          - 1/15*N*NG*Pi^4
          );


id PX04 =

       + eps^-3*[N^2-1] * (
          - 1/12*NF^2
          + 11/12*N*NF
          - 1/6*N*NF*NG
          - 121/48*N^2
          + 11/12*N^2*NG
          - 1/12*N^2*NG^2
          )

       + eps^-2*[N^2-1] * (
          - 11/32
          - 1/32*N^-1*NF
          + 1/16*NG
          - 13/8*NF^2
          + 4/3*NF^2*zeta3
          + 1757/96*N*NF
          - 44/3*N*NF*zeta3
          - 13/4*N*NF*NG
          + 8/3*N*NF*NG*zeta3
          - 151/3*N^2
          + 121/3*N^2*zeta3
          + 883/48*N^2*NG
          - 44/3*N^2*NG*zeta3
          - 13/8*N^2*NG^2
          + 4/3*N^2*NG^2*zeta3
          )

       + eps^-1*[N^2-1] * (
          - 1357/64
          + 69/128*N^-2
          + 11/6*N^-1*NFgamma
          - 4*N^-1*NFgamma*zeta3
          + 27/16*N^-1*NF
          - 20*N^-1*NF*zeta5
          + 59/4*N^-1*NF*zeta3
          + 110*zeta5
          - 275/4*zeta3
          + 65/16*NG
          - 20*NG*zeta5
          + 25/2*NG*zeta3
          - 7847/432*NF^2
          + 106/9*NF^2*zeta3
          + 1/36*NF^2*Pi^2
          + 1/45*NF^2*Pi^4
          - 11/24*N*NFgamma
          + N*NFgamma*zeta3
          + 181391/864*N*NF
          + 40/3*N*NF*zeta5
          - 5453/36*N*NF*zeta3
          - 11/36*N*NF*Pi^2
          - 11/45*N*NF*Pi^4
          - 7847/216*N*NF*NG
          + 212/9*N*NF*NG*zeta3
          + 1/18*N*NF*NG*Pi^2
          + 2/45*N*NF*NG*Pi^4
          - 2004247/3456*N^2
          - 220/3*N^2*zeta5
          + 16639/36*N^2*zeta3
          + 121/144*N^2*Pi^2
          + 121/180*N^2*Pi^4
          + 183443/864*N^2*NG
          + 40/3*N^2*NG*zeta5
          - 2767/18*N^2*NG*zeta3
          - 11/36*N^2*NG*Pi^2
          - 11/45*N^2*NG*Pi^4
          - 7847/432*N^2*NG^2
          + 106/9*N^2*NG^2*zeta3
          + 1/36*N^2*NG^2*Pi^2
          + 1/45*N^2*NG^2*Pi^4
          );

